The Colomo-Pronko conjecture for frozen-corner alternating sign matrices

We prove the Colomo-Pronko conjecture for alternating sign matrices with a prescribed square of zeros at a corner, for all matrix sizes and freezing parameters. A known multiple-integral formula for the frozen-corner count yields determinant representations built from fixed polynomial kernels. We relate these kernels to the conjectured determinant through an inverse identity for the commutator of a signed Pascal matrix with reversal. In odd dimension, the comparison uses the one-dimensional nullspace and projection along it to eliminate the central coordinate. Combined with the asymptotic analysis of Colomo and Pronko, our result removes the conjectural assumption from their GUE Tracy-Widom fluctuation theorem for the intersection of the frozen boundary with the main diagonal in uniformly random alternating sign matrices. The finite-dimensional algebraic core of the proof has been formalized in Lean 4.

==> anc/colomo-pronko-lean/CP.lean <==
import CP.Polynomial
import CP.BinomialMatrices
import CP.BinomialMatrices.Truncation
import CP.BinomialMatrices.KernelTruncation
import CP.Polynomial.Fractional
import CP.Polynomial.Recurrence
import CP.Polynomial.Adjacent
import CP.Kernel.Univariate
import CP.Kernel.Transport
import CP.Kernel.Theta
import CP.Kernel.Bivariate
import CP.Kernel.Roots
import CP.Kernel.Bidegree
import CP.Kernel.Reflection
import CP.Kernel.ReflectionIdentity
import CP.Kernel.ActualC
import CP.Kernel.CReflection
import CP.Kernel.DescentAlgebra
import CP.Kernel.SeriesCoefficients
import CP.Kernel.ExactTruncation
import CP.Kernel.EvenInverse
import CP.EvenBridge
import CP.OddBridge
import CP.Kernel.Odd.Lift
import CP.Kernel.Odd.KernelLift
import CP.Kernel.Odd.Upgrade
import CP.Kernel.Odd.NullPolynomial
import CP.Kernel.Odd.NullSubstitution
import CP.Kernel.Odd.SigmaSeries
import CP.Kernel.Odd.NullVector
import CP.Kernel.Odd.Projection
import CP.Kernel.Odd.Nullspace
import CP.BlockElimination
import CP.FiniteBridge
import CP.Connection.Coordinates
import CP.Connection.BinomialBlocks
import CP.Connection.EvenFold
import CP.Connection.CandidateCongruence
import CP.Connection.EvenElimination
import CP.Connection.EvenGram
import CP.Connection.EvenNative
import CP.Connection.OddFold
import CP.Connection.OddInverseFold
import CP.Connection.OddCandidate
import CP.Connection.OddNormalization
import CP.Connection.OddGram
import CP.Connection.OddConnection
import CP.Normalization.DiagonalBridge
import CP.Normalization.OddBorder
import CP.Normalization.Scalar
import CP.StageOne


==> anc/colomo-pronko-lean/CP/Axioms.lean <==
import CP

/- 审计所有实际存在的公开定理，包含具体核心逆、奇偶连接及明确外部接口下的归一化。 -/
#check CP.Fractional.fractional_substitution
#check CP.Recurrence.three_term_recurrence
#check CP.Adjacent.adjacent_pair

#print axioms CP.R_mul_apply
#print axioms CP.mul_R_apply
#print axioms CP.R_sq
#print axioms CP.R_transpose
#print axioms CP.U_diag
#print axioms CP.U_below
#print axioms CP.T_above
#print axioms CP.coeff_one_sub_X_pow
#print axioms CP.signed_row_expansion
#print axioms CP.T_sq
#print axioms CP.choose_gram_sum
#print axioms CP.T_mul_transpose
#print axioms CP.K_sub_one
#print axioms CP.B_eq_signed_T_R
#print axioms CP.B_gram
#print axioms CP.det_U
#print axioms CP.det_G
#print axioms CP.bRow_coeff
#print axioms CP.bRow_expansion
#print axioms CP.B_mul_T
#print axioms CP.K_congruence
#print axioms CP.signDiagonal_sq
#print axioms CP.signDiagonal_transpose
#print axioms CP.G_signed_factor
#print axioms CP.G_inverse_factor
#print axioms CP.G_inverse_apply
#print axioms CP.blocks_mul
#print axioms CP.blocks_one
#print axioms CP.elimination_right_inverse
#print axioms CP.elimination_inverse
#print axioms CP.even_elimination_inverse
#print axioms CP.inverse_from_descent
#print axioms CP.inverse_from_descent_eq
#print axioms CP.det_ne_zero_from_right_inverse
#print axioms CP.det_update
#print axioms CP.selection_compress
#print axioms CP.det_diagonal_add_back
#print axioms CP.selection_intertwine
#print axioms CP.selected_congruence
#print axioms CP.front_upper_support
#print axioms CP.det_front_unit_upper
#print axioms CP.det_front_congruence
#print axioms CP.liftQ_transpose_alternating
#print axioms CP.liftQ_sandwich_apply
#print axioms CP.liftQ_G
#print axioms CP.liftQ_left_inverse
#print axioms CP.liftQ_injective
#print axioms CP.rank_liftQ
#print axioms CP.R_liftQ
#print axioms CP.liftQ_omega
#print axioms CP.delete_mul_of_zero_row
#print axioms CP.deleted_right_inverse
#print axioms CP.deleted_inverse
#print axioms CP.centerProjection_row
#print axioms CP.projected_center_row
#print axioms CP.mul_outer
#print axioms CP.centerProjection_mulVec
#print axioms CP.mul_centerProjection
#print axioms CP.outer_mul_projection_transpose
#print axioms CP.centerProjection_transpose
#print axioms CP.centered_product
#print axioms CP.centered_deleted_inverse
#print axioms CP.Adjacent.recurrence_eval
#print axioms CP.Adjacent.g_recurrence
#print axioms CP.Adjacent.W_step
#print axioms CP.Adjacent.W_initial
#print axioms CP.Adjacent.W_explicit
#print axioms CP.Adjacent.W_to_L
#print axioms CP.Adjacent.adjacent_pair
#print axioms CP.Fractional.chuSum_zero
#print axioms CP.Fractional.chuSum_step
#print axioms CP.Fractional.chuSum_edge
#print axioms CP.Fractional.finite_chu
#print axioms CP.Fractional.h_succ_coeff
#print axioms CP.Fractional.chu_product
#print axioms CP.Fractional.h_chu_sum
#print axioms CP.Fractional.h_coeff_recurrence
#print axioms CP.Fractional.subst_term_coeff
#print axioms CP.Fractional.substPoly_degree
#print axioms CP.Fractional.substPoly_coeff
#print axioms CP.Fractional.hyperOp_coeff
#print axioms CP.Fractional.h_hyperOp
#print axioms CP.Fractional.gauge_succ
#print axioms CP.Fractional.gap_hyperOp
#print axioms CP.Fractional.gap_coeff_recurrence
#print axioms CP.Fractional.subst_coeff_recurrence
#print axioms CP.Fractional.gap_subst_coeff_zero
#print axioms CP.Fractional.gap_subst_coeff
#print axioms CP.Fractional.gap_coeff_vanish
#print axioms CP.Fractional.reflect_h
#print axioms CP.Fractional.one_sub_X_pow_degree
#print axioms CP.Fractional.reflect_one_sub_X_pow
#print axioms CP.Fractional.gap_degree
#print axioms CP.Fractional.gap_reflect
#print axioms CP.Fractional.gap_decomposition
#print axioms CP.Fractional.gap_truncation
#print axioms CP.Fractional.h_comp_expansion
#print axioms CP.Fractional.subst_term_reflect
#print axioms CP.Fractional.subst_reflect
#print axioms CP.Fractional.fractional_cleared
#print axioms CP.Fractional.h_eval_expansion
#print axioms CP.Fractional.substPoly_eval
#print axioms CP.Fractional.fractional_substitution
#print axioms CP.Fractional.fractional_truncation
#print axioms CP.Fractional.substitution_denominator_constant
#print axioms CP.Recurrence.coeff_factorial
#print axioms CP.Recurrence.coeff_down_one
#print axioms CP.Recurrence.coeff_down_order
#print axioms CP.Recurrence.lowRange_bounds
#print axioms CP.Recurrence.denominator_factors
#print axioms CP.Recurrence.ratio_u1
#print axioms CP.Recurrence.coeff_down_order_general
#print axioms CP.Recurrence.ratio_v0
#print axioms CP.Recurrence.ratio_u2
#print axioms CP.Recurrence.ratio_v1
#print axioms CP.Recurrence.ratio_v2
#print axioms CP.Recurrence.ratio_v3
#print axioms CP.Recurrence.ratio_w2
#print axioms CP.Recurrence.beta_previous
#print axioms CP.Recurrence.ratio_certificate
#print axioms CP.Recurrence.low_coeff_recurrence
#print axioms CP.Recurrence.normalized_coeff
#print axioms CP.Recurrence.shifted_coeff
#print axioms CP.Recurrence.recLeft_coeff
#print axioms CP.Recurrence.recRight_coeff
#print axioms CP.Recurrence.normalized_degree
#print axioms CP.Recurrence.normalized_reflect
#print axioms CP.Recurrence.cubic_reflect
#print axioms CP.Recurrence.recLeft_reflect
#print axioms CP.Recurrence.recRight_reflect
#print axioms CP.Recurrence.recLeft_degree
#print axioms CP.Recurrence.recRight_degree
#print axioms CP.Recurrence.normalized_recurrence_large
#print axioms CP.Recurrence.normalized_recurrence_three
#print axioms CP.Recurrence.normalized_recurrence_four
#print axioms CP.Recurrence.normalized_recurrence
#print axioms CP.Recurrence.three_term_recurrence
#print axioms CP.h_zero
#print axioms CP.h_one
#print axioms CP.h_two
#print axioms CP.b_one
#print axioms CP.b_two
#print axioms CP.h_denominator_pos
#print axioms CP.h_coeff
#print axioms CP.b_formula
#print axioms CP.b_pos
#print axioms CP.h_natDegree_lt
#print axioms CP.h_coeff_palindrome
#print axioms CP.b_factorial
#print axioms CP.normalized_coeff_factorial
#print axioms CP.beta_succ_three
#print axioms CP.rho_ne_zero
#print axioms CP.rho_ne_one
#print axioms CP.rho_rho
#print axioms CP.rho_order_three
#print axioms CP.tau_rho
#print axioms CP.casoratian_step
#print axioms CP.plucker
#print axioms CP.recurrence_certificate

#print axioms CP.Kernel.polynomial_eq_of_eval_off
#print axioms CP.Kernel.reflect_eval
#print axioms CP.Kernel.h_reciprocal
#print axioms CP.Kernel.one_add_X_degree
#print axioms CP.Kernel.u_degree
#print axioms CP.Kernel.v_degree
#print axioms CP.Kernel.u_eval
#print axioms CP.Kernel.v_eval
#print axioms CP.Kernel.uStar_eval
#print axioms CP.Kernel.vStar_eval
#print axioms CP.Kernel.homogeneous_h_identity
#print axioms CP.Kernel.uStar_theta
#print axioms CP.Kernel.vStar_theta
#print axioms CP.Kernel.uvStar_pair
#print axioms CP.Kernel.reflect_twice
#print axioms CP.Kernel.reflect_degree
#print axioms CP.Kernel.sigmaPullback_eval
#print axioms CP.Kernel.uStar_theta_parity
#print axioms CP.Kernel.vStar_theta_parity
#print axioms CP.Kernel.sigma_u
#print axioms CP.Kernel.sigma_v
#print axioms CP.Kernel.sigma_uStar
#print axioms CP.Kernel.sigma_vStar
#print axioms CP.Kernel.sigma_u_eval
#print axioms CP.Kernel.sigma_v_eval
#print axioms CP.Kernel.sigma_uStar_eval
#print axioms CP.Kernel.sigma_vStar_eval
#print axioms CP.Kernel.one_add_X_ne_zero
#print axioms CP.Kernel.theta_pair
#print axioms CP.Kernel.theta_star_pair
#print axioms CP.Kernel.reflect_eval₂
#print axioms CP.Kernel.sigmaPullback_eval₂
#print axioms CP.Kernel.sigma_u_eval₂
#print axioms CP.Kernel.sigma_v_eval₂
#print axioms CP.Kernel.sigma_uStar_eval₂
#print axioms CP.Kernel.sigma_vStar_eval₂
#print axioms CP.Kernel.theta_comp_degree
#print axioms CP.Kernel.h_reciprocal_neg
#print axioms CP.Kernel.theta_u_reflect
#print axioms CP.Kernel.theta_v_reflect
#print axioms CP.Kernel.epsilon_sq
#print axioms CP.Kernel.theta_involution
#print axioms CP.Kernel.sigma_theta_u
#print axioms CP.Kernel.sigma_theta_v
#print axioms CP.Kernel.denominator_primitive
#print axioms CP.Kernel.primitive_dvd_of_fraction_dvd
#print axioms CP.Kernel.eval_inX
#print axioms CP.Kernel.eval_inY
#print axioms CP.Kernel.pNumerator_diagonal
#print axioms CP.Kernel.diagonal_factor_dvd
#print axioms CP.Kernel.coeffToField_eq_eval
#print axioms CP.Kernel.beval_inX
#print axioms CP.Kernel.beval_inY
#print axioms CP.Kernel.beval_xx
#print axioms CP.Kernel.beval_yy
#print axioms CP.Kernel.beval_constant
#print axioms CP.Kernel.field_one_add_ne_zero
#print axioms CP.Kernel.field_quadratic_ne_zero
#print axioms CP.Kernel.pNumerator_first_pair_root
#print axioms CP.Kernel.pNumerator_second_pair_root
#print axioms CP.Kernel.pNumerator_diagonal_field
#print axioms CP.Kernel.denominator_field_factor
#print axioms CP.Kernel.field_three_roots_distinct
#print axioms CP.Kernel.denominator_dvd_pNumerator
#print axioms CP.Kernel.denominator_mul_pKernel
#print axioms CP.Kernel.swap_inY
#print axioms CP.Kernel.swap_inX
#print axioms CP.Kernel.swap_xx
#print axioms CP.Kernel.swap_yy
#print axioms CP.Kernel.swap_constant
#print axioms CP.Kernel.swap_denominator
#print axioms CP.Kernel.denominator_degree
#print axioms CP.Kernel.inX_degree
#print axioms CP.Kernel.inY_degree
#print axioms CP.Kernel.bracket_degree
#print axioms CP.Kernel.bracket_sub_degree
#print axioms CP.Kernel.pair_factor_degrees
#print axioms CP.Kernel.fNumerator_degree
#print axioms CP.Kernel.swap_fNumerator_degree
#print axioms CP.Kernel.pNumerator_degree
#print axioms CP.Kernel.swap_pNumerator_degree
#print axioms CP.Kernel.pKernel_degree
#print axioms CP.Kernel.swap_pKernel_degree
#print axioms CP.Kernel.swap_coeff
#print axioms CP.Kernel.reflectXY_coeff
#print axioms CP.Kernel.swap_reflect_degree
#print axioms CP.Kernel.reflectXY_add
#print axioms CP.Kernel.reflectXY_sub
#print axioms CP.Kernel.reflectXY_scalar
#print axioms CP.Kernel.reflectXY_separated
#print axioms CP.Kernel.reflectXY_mul
#print axioms CP.Kernel.swap_coeff_degree
#print axioms CP.Kernel.reflect_firstBracket
#print axioms CP.Kernel.reflect_secondBracket
#print axioms CP.Kernel.bracket_degree_bounds
#print axioms CP.Kernel.fNumerator_reflect
#print axioms CP.Kernel.reflectXY_monomial
#print axioms CP.Kernel.reflectXY_one_one
#print axioms CP.Kernel.reflectXY_one_xx
#print axioms CP.Kernel.reflectXY_one_yy
#print axioms CP.Kernel.reflectXY_one_product
#print axioms CP.Kernel.reflectXY_pair_factors
#print axioms CP.Kernel.pair_factors_swap
#print axioms CP.Kernel.denominator_reflect
#print axioms CP.Kernel.tail_reflect
#print axioms CP.Kernel.pNumerator_reflect_difference
#print axioms CP.Kernel.pKernel_reflection
#print axioms CP.Kernel.antiDiagonalPolynomial_coeff
#print axioms CP.Kernel.pMatrix_reflection

#print axioms CP.Series.negPower_zero
#print axioms CP.Series.negPower_add
#print axioms CP.Series.negPower_eq_pow
#print axioms CP.Series.negPower_coeff
#print axioms CP.Series.positive_power_coeff
#print axioms CP.Series.negPower_cancel
#print axioms CP.Series.negPower_one_inverse
#print axioms CP.Series.transformed_expansion
#print axioms CP.Series.G_mulVec_coeff
#print axioms CP.Series.signed_vandermonde
#print axioms CP.Series.sum_fin_le
#print axioms CP.Series.conjugateCandidate_mul_G
#print axioms CP.Series.G_R_inverse
#print axioms CP.Series.G_R_inverse_apply
#print axioms CP.Series.rationalKernel_denominator
#print axioms CP.Series.negPower_coeff_C
#print axioms CP.Series.geometricColumn_coeff
#print axioms CP.Series.rescaled_geometric_coeff
#print axioms CP.Series.rationalKernel_coeff
#print axioms CP.Series.rationalKernel_coeff_degree
#print axioms CP.Series.even_G_R_inverse_kernel

#print axioms CP.Kernel.evalXY_inX
#print axioms CP.Kernel.evalXY_inY
#print axioms CP.Kernel.evalXY_xx
#print axioms CP.Kernel.evalXY_yy
#print axioms CP.Kernel.evalXY_constant
#print axioms CP.Kernel.evalXY_swap
#print axioms CP.Kernel.cNumerator_swap
#print axioms CP.Kernel.cNumerator_eval_swap
#print axioms CP.Kernel.cNumerator_diagonal
#print axioms CP.Kernel.cNumerator_first_root
#print axioms CP.Kernel.cNumerator_second_root
#print axioms CP.Kernel.beval_eq_evalXY
#print axioms CP.Kernel.denominator_dvd_of_roots
#print axioms CP.Kernel.denominator_dvd_cNumerator
#print axioms CP.Kernel.denominator_mul_cKernel
#print axioms CP.Kernel.cKernel_swap
#print axioms CP.Kernel.cNumerator_degree
#print axioms CP.Kernel.cKernel_degree
#print axioms CP.Kernel.swap_cKernel_degree
#print axioms CP.Kernel.cMatrix_skew
#print axioms CP.Kernel.reflect_alternant
#print axioms CP.Kernel.reflect_starAlternant
#print axioms CP.Kernel.alternant_degrees
#print axioms CP.Kernel.c_tail_reflect
#print axioms CP.Kernel.reflectXY_twice
#print axioms CP.Kernel.c_tail_reflect_second
#print axioms CP.Kernel.cNumerator_reflection
#print axioms CP.Kernel.cKernel_reflection
#print axioms CP.Kernel.cMatrix_reflection
#print axioms CP.Kernel.denominator_sigma
#print axioms CP.Kernel.cNumerator_sigma
#print axioms CP.Kernel.cKernel_sigma_cleared
#print axioms CP.Kernel.polynomialSeries_coeff
#print axioms CP.Kernel.polynomialSeries_evalXY
#print axioms CP.Kernel.substitutedSeries_evalXY
#print axioms CP.Kernel.substitutedSeries_expansion
#print axioms CP.Kernel.substitutedSeries_coeff
#print axioms CP.Kernel.G_cMatrix_series
#print axioms CP.Kernel.G_cMatrix_coeff
#print axioms CP.Kernel.remainder_coeff_zero
#print axioms CP.Kernel.hom_evalXY
#print axioms CP.Kernel.seriesToField_injective
#print axioms CP.Kernel.polynomialSeries_denominator_constant
#print axioms CP.Kernel.polynomialSeries_denominator_unit
#print axioms CP.Kernel.cKernel_series_cleared
#print axioms CP.Kernel.kernelSeries_denominator
#print axioms CP.Kernel.cKernel_series_exact
#print axioms CP.Kernel.cKernel_series_low_coeff
#print axioms CP.Kernel.jMatrix_reflection
#print axioms CP.Kernel.j_sub_c_reflection
#print axioms CP.Kernel.G_jMatrix
#print axioms CP.Kernel.cp_descent
#print axioms CP.Kernel.omega_mul_J_sub_C
#print axioms CP.Kernel.omega_inverse_eq_J_sub_C
#print axioms CP.Kernel.omega_det_ne_zero

#print axioms CP.Kernel.nu_ne_zero
#print axioms CP.Kernel.omega_kernel_vector
#print axioms CP.Kernel.omega_kernel_eq_span
#print axioms CP.Kernel.omega_kernel_finrank
#print axioms CP.Kernel.omega_odd_rank
#print axioms CP.Kernel.liftQ_polynomial
#print axioms CP.Kernel.liftQ_binomial
#print axioms CP.Kernel.G_inverse_gram_sum
#print axioms CP.Kernel.G_inverse_lift_update
#print axioms CP.Kernel.column_degree_lt
#print axioms CP.Kernel.swapXY_twice
#print axioms CP.Kernel.row_degree_lt
#print axioms CP.Kernel.lifted_column
#print axioms CP.Kernel.liftQ_column
#print axioms CP.Kernel.kernelMatrix_lift
#print axioms CP.Kernel.boundary_kernel_coeff
#print axioms CP.Kernel.oMatrix_lift
#print axioms CP.Kernel.sigmaPullback_series
#print axioms CP.Kernel.polynomialSeries_inX_coeff
#print axioms CP.Kernel.G_vector_series
#print axioms CP.Kernel.normalizedP_degree
#print axioms CP.Kernel.shifted_h_degree
#print axioms CP.Kernel.shiftedP_degree
#print axioms CP.Kernel.uStar_eq_shift_reflect
#print axioms CP.Kernel.nuPolynomial_factor
#print axioms CP.Kernel.nuPolynomial_degree
#print axioms CP.Kernel.nuPolynomial_reflect
#print axioms CP.Kernel.normalizedP_reflect
#print axioms CP.Kernel.nu_reversal
#print axioms CP.Kernel.normalizedP_eval_zero
#print axioms CP.Kernel.shiftedP_eval_neg_one
#print axioms CP.Kernel.nuPolynomial_eval_neg_one
#print axioms CP.Kernel.alternating_dot_nu
#print axioms CP.Kernel.alternating_dot_nu_ne_zero
#print axioms CP.Kernel.G_symmetric
#print axioms CP.Kernel.omega_skew
#print axioms CP.Kernel.jMatrix_skew
#print axioms CP.Kernel.gammaOdd_skew
#print axioms CP.Kernel.nu_left_omega_zero
#print axioms CP.Kernel.liftQ_transpose_kernel
#print axioms CP.Kernel.omega_gammaOdd
#print axioms CP.Kernel.gammaOdd_omega
#print axioms CP.Kernel.odd_deleted_inverse
#print axioms CP.Kernel.odd_deleted_mul_inverse
#print axioms CP.Kernel.normalizedP_fractional
#print axioms CP.Kernel.nu_sigma_polynomial
#print axioms CP.Kernel.nu_center_pos
#print axioms CP.Kernel.jMatrix_lift_update
#print axioms CP.Kernel.gammaOdd_eq_lift_inverse
#print axioms CP.Kernel.gammaOdd_alternating
#print axioms CP.Kernel.lift_omega_gammaOdd
#print axioms CP.Kernel.univariateSeries_apply
#print axioms CP.Kernel.univariateSeries_X
#print axioms CP.Kernel.univariateSeries_C
#print axioms CP.Kernel.nu_series_exact
#print axioms CP.Kernel.G_nu
#print axioms CP.Kernel.nuImage_degree
#print axioms CP.Kernel.nuImage_reflect
#print axioms CP.Kernel.nuImage_reversal
#print axioms CP.Kernel.omega_nu_zero

#print axioms CP.Connection.LL_one
#print axioms CP.Connection.LR_one
#print axioms CP.Connection.RL_one
#print axioms CP.Connection.RR_one
#print axioms CP.Connection.paired_inverse
#print axioms CP.Connection.gram_normalization
#print axioms CP.Connection.gram_normalization_blocks
#print axioms CP.Connection.inverseGram_RR
#print axioms CP.Connection.inverseGram_LR
#print axioms CP.Connection.inverseGram_RL
#print axioms CP.Connection.inverseGram_LL_congruence
#print axioms CP.Connection.freeD_inverseGram
#print axioms CP.Connection.freeD_congruence
#print axioms CP.Connection.even_connection
#print axioms CP.Connection.evenEliminated_right_inverse
#print axioms CP.Connection.evenEliminated_inverse
#print axioms CP.Connection.connectionB_det_ne_zero
#print axioms CP.Connection.even_baseL_det_ne_zero
#print axioms CP.Connection.even_candidate_inverse
#print axioms CP.Connection.even_candidate_tail_formula
#print axioms CP.Connection.B_entry
#print axioms CP.Connection.connectionB_LL
#print axioms CP.Connection.connectionB_LR
#print axioms CP.Connection.H0_entry
#print axioms CP.Connection.H0_below
#print axioms CP.Connection.H0_diagonal
#print axioms CP.Connection.det_H0
#print axioms CP.Connection.B_det_ne_zero
#print axioms CP.Connection.connectionB_blocks
#print axioms CP.Connection.paired_G_gram
#print axioms CP.Connection.paired_G_blocks
#print axioms CP.Connection.pairedEquiv_left
#print axioms CP.Connection.pairedEquiv_right
#print axioms CP.Connection.tailFirstEquiv_left_val
#print axioms CP.Connection.tailFirstEquiv_right_val
#print axioms CP.Connection.LL_blocks
#print axioms CP.Connection.LR_blocks
#print axioms CP.Connection.RL_blocks
#print axioms CP.Connection.RR_blocks
#print axioms CP.Connection.blocks_reconstruct
#print axioms CP.Connection.blocks_transpose
#print axioms CP.Connection.paired_mul
#print axioms CP.Connection.paired_add
#print axioms CP.Connection.paired_sub
#print axioms CP.Connection.paired_neg
#print axioms CP.Connection.paired_one
#print axioms CP.Connection.paired_even_right
#print axioms CP.Connection.paired_R_even
#print axioms CP.Connection.paired_anti_blocks
#print axioms CP.Connection.evenGamma_right_inverse
#print axioms CP.Connection.evenGamma_anti
#print axioms CP.Connection.paired_omega_blocks
#print axioms CP.Connection.evenX_right_inverse
#print axioms CP.Connection.evenX_inverse
#print axioms CP.Connection.evenX_det_ne_zero
#print axioms CP.Connection.trueD_eq_freeD_add_inverse
#print axioms CP.Connection.connection_congruence
#print axioms CP.Connection.head_diagonal_after_tailFirst
#print axioms CP.Connection.head_diagonal_congruence
#print axioms CP.Connection.baseL_congruence
#print axioms CP.Connection.blocks_add
#print axioms CP.Connection.blocks_sub
#print axioms CP.Connection.even_baseL_congruence
#print axioms CP.Connection.even_tailFirst_LL
#print axioms CP.Connection.trueD_apply
#print axioms CP.Connection.even_connection_native
#print axioms CP.Connection.gammaOdd_reflection
#print axioms CP.Connection.oMatrix_reflection
#print axioms CP.Connection.oMatrix_skew
#print axioms CP.Connection.oddCenter_rev
#print axioms CP.Connection.nu_rev_apply
#print axioms CP.Connection.oMatrix_center_zero
#print axioms CP.Connection.projected_entry
#print axioms CP.Connection.trueOddS_projected_fold
#print axioms CP.Connection.oddPair_left
#print axioms CP.Connection.oddPair_right
#print axioms CP.Connection.oddPair_center
#print axioms CP.Connection.odd_sum
#print axioms CP.Connection.oddLeft_ne_center
#print axioms CP.Connection.oddLeft_ne_rev
#print axioms CP.Connection.oddLeft_inj
#print axioms CP.Connection.centeredGammaOdd_reflect
#print axioms CP.Connection.centeredGammaOdd_center_row
#print axioms CP.Connection.odd_fold_right_inverse
#print axioms CP.Connection.odd_fold_inverse
#print axioms CP.Connection.oddX_det_ne_zero
#print axioms CP.Connection.trueOddS_eq_free_add_inverse
#print axioms CP.Connection.oddLower_left
#print axioms CP.Connection.oddLower_center
#print axioms CP.Connection.oddE_mul_apply
#print axioms CP.Connection.mul_oddE_castSucc
#print axioms CP.Connection.mul_oddE_last
#print axioms CP.Connection.omega_reflection_entry
#print axioms CP.Connection.oddZ_top
#print axioms CP.Connection.base_core_entry
#print axioms CP.Connection.odd_omega_coordinate
#print axioms CP.Connection.oddPair_rev
#print axioms CP.Connection.odd_baseL_congruence
#print axioms CP.Connection.oddEliminated_right_inverse
#print axioms CP.Connection.oddEliminated_inverse
#print axioms CP.Connection.oddZ_center_row
#print axioms CP.Connection.oddZ_mul_inverse
#print axioms CP.Connection.mul_oddE_transpose_apply
#print axioms CP.Connection.mul_oddCorrection_apply
#print axioms CP.Connection.inverseGram_odd_entry
#print axioms CP.Connection.freeOddS_entry
#print axioms CP.Connection.freeOddS_inverseGram
#print axioms CP.Connection.freeOddS_congruence
#print axioms CP.Connection.odd_baseL_det_ne_zero
#print axioms CP.Connection.odd_candidate_inverse
#print axioms CP.Connection.odd_candidate_tail_formula
#print axioms CP.Connection.odd_connection
#print axioms CP.Connection.odd_connection_native
#print axioms CP.Connection.candidate_add_back
#print axioms CP.Connection.reversed_front_det
#print axioms CP.Connection.candidate_tail_det
#print axioms CP.Connection.even_finite_bridge
#print axioms CP.Connection.odd_finite_bridge
#print axioms CP.Connection.trueE_LL
#print axioms CP.Connection.trueE_Lc
#print axioms CP.Connection.trueE_cL
#print axioms CP.Connection.trueE_cc
#print axioms CP.Connection.borderTail_left
#print axioms CP.Connection.borderTail_last
#print axioms CP.Connection.trueE_tail_blocks
#print axioms CP.Connection.det_oddAlpha
#print axioms CP.Connection.oddAlpha_inverse
#print axioms CP.Connection.trueE_tail_det
#print axioms CP.Connection.tailDiagonal_zero
#print axioms CP.Connection.kernelTail_zero
#print axioms CP.Connection.borderTail_zero
#print axioms CP.Connection.even_scalar_relation
#print axioms CP.Connection.odd_scalar_relation
#print axioms CP.Connection.trueE_det
#print axioms CP.Connection.even_relative_bridge
#print axioms CP.Connection.odd_relative_bridge
#print axioms CP.Connection.odd_bordered_finite_bridge
#print axioms CP.Connection.asmProduct_pos
#print axioms CP.Connection.even_scalar_normalized
#print axioms CP.Connection.odd_scalar_normalized
#print axioms CP.Connection.even_bridge_normalized
#print axioms CP.Connection.odd_bridge_normalized
#print axioms CP.StageOne.even_finite_bridge
#print axioms CP.StageOne.odd_finite_bridge
#print axioms CP.StageOne.even_normalized
#print axioms CP.StageOne.odd_normalized

#check CP.Kernel.omega_mul_J_sub_C
#check CP.Kernel.omega_inverse_eq_J_sub_C
#check CP.StageOne.even_finite_bridge
#check CP.StageOne.odd_finite_bridge
#check CP.StageOne.even_normalized
#check CP.StageOne.odd_normalized
#print CP.Connection.EvenNormalizationInput
#print CP.Connection.OddNormalizationInput


==> anc/colomo-pronko-lean/CP/BinomialMatrices.lean <==
import Mathlib.Algebra.Polynomial.Eval.Degree
import Mathlib.Data.Nat.Choose.Vandermonde
import Mathlib.LinearAlgebra.Matrix.Block
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Tactic

namespace CP
open Matrix Polynomial Finset

/-- All matrices are finite, with the manuscript's zero-based indices. -/
def T (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => (-1) ^ (j : ℕ) * (i.val.choose j.val : ℚ)

def G (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => (-1) ^ (i.val + j.val) * ((i.val + j.val).choose i.val : ℚ)

def U (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => if i ≤ j then (-1) ^ (j.val - i.val) *
    ((q - 1 - i.val).choose (j.val - i.val) : ℚ) else 0

/-- Reversal is the explicit finite involution Fin.rev. -/
def R (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => if i.rev = j then 1 else 0

def B (q : ℕ) : Matrix (Fin q) (Fin q) ℚ := R q * U q

def K (q : ℕ) : Matrix (Fin q) (Fin q) ℚ := fun i j =>
  ((i.val + j.val).choose i.val : ℚ) +
  (-1) ^ i.val * (j.val.choose i.val : ℚ) -
  (-1) ^ j.val * (i.val.choose j.val : ℚ)

def tailDiagonal (q s : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  Matrix.diagonal fun i => if q - s ≤ i.val then 1 else 0

@[simp] theorem R_mul_apply {q r : ℕ} (A : Matrix (Fin q) (Fin r) ℚ)
    (i : Fin q) (j : Fin r) : (R q * A) i j = A i.rev j := by
  simp [R, Matrix.mul_apply]

@[simp] theorem mul_R_apply {q r : ℕ} (A : Matrix (Fin r) (Fin q) ℚ)
    (i : Fin r) (j : Fin q) : (A * R q) i j = A i j.rev := by
  have he : ∀ k : Fin q, k.rev = j ↔ k = j.rev := by
    intro k
    constructor <;> intro h
    · simpa using congrArg Fin.rev h
    · rw [h]; simp
  simp [R, Matrix.mul_apply, he]

@[simp] theorem R_sq (q : ℕ) : R q * R q = 1 := by
  ext i j
  simp [R, Matrix.one_apply]

@[simp] theorem R_transpose (q : ℕ) : (R q)ᵀ = R q := by
  ext i j
  have : j.rev = i ↔ i.rev = j := by
    constructor <;> intro h
    · simpa using (congrArg Fin.rev h).symm
    · simpa using (congrArg Fin.rev h).symm
  simp [R, Matrix.transpose_apply, this]

@[simp] theorem U_diag {q : ℕ} (i : Fin q) : U q i i = 1 := by simp [U]

theorem U_below {q : ℕ} {i j : Fin q} (h : j < i) : U q i j = 0 := by
  simp [U, not_le.mpr h]

theorem T_above {q : ℕ} {i j : Fin q} (h : i < j) : T q i j = 0 := by
  simp [T, Nat.choose_eq_zero_of_lt h]

/-- A signed Pascal row is exactly the coefficients of (1-X)^i. -/
theorem coeff_one_sub_X_pow (i j : ℕ) :
    (((1 - X : ℚ[X]) ^ i).coeff j) = (-1 : ℚ) ^ j * (i.choose j : ℚ) := by
  have hp : ((1 + X : ℚ[X]) ^ i).comp (C (-1) * X) = (1 - X) ^ i := by
    simp [Polynomial.pow_comp, Polynomial.add_comp, sub_eq_add_neg]
  rw [← hp, Polynomial.comp_C_mul_X_coeff, Polynomial.coeff_one_add_X_pow]
  ring

/-- Exact finite expansion, with the bound checked before taking coefficients. -/
theorem signed_row_expansion {q : ℕ} (i : Fin q) :
    (1 - X : ℚ[X]) ^ i.val =
      ∑ k : Fin q, C (T q i k) * X ^ k.val := by
  have hd : ((1 - X : ℚ[X]) ^ i.val).natDegree < q := by
    calc
      _ ≤ i.val := by
        calc
          _ ≤ (1 - X : ℚ[X]).natDegree * i.val := by simpa [Nat.mul_comm] using (natDegree_pow_le (p := (1-X : ℚ[X])) (n := i.val))
          _ ≤ 1 * i.val := Nat.mul_le_mul_right _ (by compute_degree)
          _ = i.val := one_mul _
      _ < q := i.isLt
  rw [Polynomial.as_sum_range' _ q hd]
  rw [← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro k _
  rw [← C_mul_X_pow_eq_monomial, coeff_one_sub_X_pow]
  rfl

/-- Binomial inversion, for every finite order q, including q = 0. -/
theorem T_sq (q : ℕ) : T q * T q = 1 := by
  ext i j
  have hh := congrArg (fun p : ℚ[X] => (p.comp (1-X)).coeff j.val)
    (signed_row_expansion i)
  simp only [Polynomial.pow_comp, Polynomial.sub_comp, Polynomial.one_comp,
    Polynomial.X_comp, sub_sub_cancel, Polynomial.sum_comp,
    Polynomial.mul_comp, Polynomial.C_comp, Polynomial.coeff_X_pow,
    Polynomial.finset_sum_coeff, Polynomial.coeff_C_mul] at hh
  simp only [coeff_one_sub_X_pow] at hh
  simpa [Matrix.mul_apply, T, Matrix.one_apply, Fin.ext_iff, eq_comm] using hh.symm

/-- Vandermonde in the form required for finite Pascal Gram products. -/
theorem choose_gram_sum (i j q : ℕ) (hi : i < q) :
    ∑ k ∈ range q, (i.choose k : ℚ) * (j.choose k : ℚ) =
      ((i+j).choose i : ℚ) := by
  have hv := Nat.add_choose_eq j i i
  rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk (fun ij => j.choose ij.1 * i.choose ij.2) i] at hv
  have hv' : ∑ k ∈ range (i+1), (i.choose k : ℚ) * (j.choose k : ℚ) =
      ((i+j).choose i : ℚ) := by
    rw [Nat.add_comm] at hv
    have hh : ∑ k ∈ range (i+1), j.choose k * i.choose (i-k) =
        ∑ k ∈ range (i+1), i.choose k * j.choose k := by
      apply sum_congr rfl
      intro k hk
      rw [Nat.choose_symm (by simpa using Nat.le_of_lt_succ (mem_range.mp hk))]
      exact Nat.mul_comm _ _
    rw [hh] at hv
    exact_mod_cast hv.symm
  rw [← hv']
  symm
  apply Finset.sum_subset (Finset.range_mono (by omega))
  intro k hk hk'
  have hik : i < k := by simp only [mem_range] at hk hk'; omega
  simp [Nat.choose_eq_zero_of_lt hik]

/-- The unsigned Gram factorization used in (6.4). -/
theorem T_mul_transpose (q : ℕ) :
    T q * (T q)ᵀ = (fun i j => ((i.val + j.val).choose i.val : ℚ)) := by
  ext i j
  simp only [Matrix.mul_apply, Matrix.transpose_apply, T]
  have hs (k : Fin q) :
      (-1 : ℚ)^k.val * (i.val.choose k.val : ℚ) *
        ((-1 : ℚ)^k.val * (j.val.choose k.val : ℚ)) =
      (i.val.choose k.val : ℚ) * (j.val.choose k.val : ℚ) := by
    have hk : (-1 : ℚ)^k.val * (-1 : ℚ)^k.val = 1 := by
      rw [← mul_pow]; norm_num
    calc
      _ = ((-1 : ℚ)^k.val * (-1 : ℚ)^k.val) *
        ((i.val.choose k.val : ℚ) * (j.val.choose k.val : ℚ)) := by ring
      _ = _ := by rw [hk, one_mul]
  simp_rw [hs]
  rw [Fin.sum_univ_eq_sum_range (fun k => (i.val.choose k : ℚ) * (j.val.choose k : ℚ)) q]
  exact choose_gram_sum i.val j.val q i.isLt

/-- The first factorization in manuscript (6.4), with explicit K. -/
theorem K_sub_one (q : ℕ) : K q - 1 = (T q + 1) * ((T q)ᵀ - 1) := by
  rw [Matrix.add_mul, Matrix.mul_sub, Matrix.one_mul, Matrix.mul_one,
    T_mul_transpose]
  ext i j
  simp [K, T, Matrix.sub_apply, Matrix.add_apply, Matrix.transpose_apply]
  ring


/-- The sign diagonal, kept separate from the true kernel D_N. -/
def signDiagonal (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  Matrix.diagonal fun i => (-1)^i.val

theorem B_eq_signed_T_R (q : ℕ) : B q = signDiagonal q * T q * R q := by
  ext i j
  simp only [B, R_mul_apply, mul_R_apply, Matrix.diagonal_mul, signDiagonal, T]
  unfold U
  split_ifs with hij
  · have hc : q-1-i.rev.val = i.val := by simp [Fin.val_rev]; omega
    have hd : i.val-(j.val-i.rev.val) = j.rev.val := by simp [Fin.val_rev]; omega
    have hle : j.val-i.rev.val ≤ i.val := by simp only [Fin.le_def, Fin.val_rev] at *; omega
    rw [hc, ← Nat.choose_symm hle, hd]
    rw [← mul_assoc, ← pow_add]
    congr 1
    conv_lhs => rw [neg_one_pow_eq_pow_mod_two]
    conv_rhs => rw [neg_one_pow_eq_pow_mod_two]
    congr 1
    simp only [Fin.le_def, Fin.val_rev] at *
    omega
  · have hj : i.val < j.rev.val := by simp only [Fin.le_def, Fin.val_rev] at *; omega
    rw [Nat.choose_eq_zero_of_lt hj]
    simp

/-- The signed Gram factorization in F1. -/
theorem B_gram (q : ℕ) : B q * (B q)ᵀ = G q := by
  rw [B_eq_signed_T_R, Matrix.transpose_mul, Matrix.transpose_mul, R_transpose]
  have hrr := R_sq q
  have ht := T_mul_transpose q
  calc
    _ = signDiagonal q * (T q * (R q * R q) * (T q)ᵀ) * (signDiagonal q)ᵀ := by
      simp only [Matrix.mul_assoc]
    _ = signDiagonal q * (T q * (T q)ᵀ) * (signDiagonal q)ᵀ := by rw [hrr]; simp
    _ = G q := by
      rw [ht]
      ext i j
      simp [signDiagonal, Matrix.diagonal_mul, Matrix.mul_diagonal, G, pow_add]
      ring

theorem det_U (q : ℕ) : (U q).det = 1 := by
  rw [Matrix.det_of_upperTriangular]
  · simp [U_diag]
  · intro i j hij
    exact U_below hij

theorem det_G (q : ℕ) : (G q).det = 1 := by
  rw [← B_gram, Matrix.det_mul, Matrix.det_transpose, B, Matrix.det_mul, det_U,
    mul_one, ← Matrix.det_mul, R_sq, Matrix.det_one]

/-- The polynomial whose coefficient row is B. -/
noncomputable def bRow {q : ℕ} (i : Fin q) : ℚ[X] := X^i.rev.val * (1-X)^i.val

theorem bRow_coeff {q : ℕ} (i j : Fin q) : (bRow i).coeff j.val = B q i j := by
  simp only [bRow, Polynomial.coeff_X_pow_mul', coeff_one_sub_X_pow,
    B, R_mul_apply, U]
  have hc : q-1-i.rev.val = i.val := by simp [Fin.val_rev]; omega
  rw [hc]
  rfl

theorem bRow_expansion {q : ℕ} (i : Fin q) :
    bRow i = ∑ k : Fin q, C (B q i k) * X^k.val := by
  have hd : (bRow i).natDegree < q := by
    calc
      _ ≤ i.rev.val + i.val := by
        apply (Polynomial.natDegree_mul_le).trans
        apply Nat.add_le_add
        · simp
        · calc
            _ ≤ (1-X : ℚ[X]).natDegree * i.val := by simpa [Nat.mul_comm] using (natDegree_pow_le (p := (1-X : ℚ[X])) (n := i.val))
            _ ≤ 1*i.val := Nat.mul_le_mul_right _ (by compute_degree)
            _ = i.val := one_mul _
      _ < q := by simp [Fin.val_rev]; omega
  rw [Polynomial.as_sum_range' _ q hd, ← Fin.sum_univ_eq_sum_range]
  apply sum_congr rfl
  intro k _
  rw [← C_mul_X_pow_eq_monomial, bRow_coeff]

theorem B_mul_T (q : ℕ) : B q * T q = R q * B q := by
  ext i j
  have hp : (bRow i).comp (1-X) = bRow i.rev := by
    simp [bRow, Polynomial.mul_comp, Polynomial.pow_comp, Polynomial.sub_comp,
      Polynomial.X_comp, mul_comm]
  have hh := congrArg (fun p : ℚ[X] => (p.comp (1-X)).coeff j.val) (bRow_expansion i)
  dsimp only at hh
  rw [hp, bRow_coeff] at hh
  simp only [Polynomial.sum_comp, Polynomial.mul_comp, Polynomial.C_comp,
    Polynomial.pow_comp, Polynomial.X_comp, Polynomial.finset_sum_coeff,
    Polynomial.coeff_C_mul, coeff_one_sub_X_pow] at hh
  rw [R_mul_apply]
  simpa [Matrix.mul_apply, T] using hh.symm

/-- The second identity in (6.4), without assuming a Gram factorization. -/
theorem K_congruence (q : ℕ) :
    B q * (K q-1) * (B q)ᵀ = (R q+1)*G q*(R q-1) := by
  rw [K_sub_one]
  have hl : B q*(T q+1) = (R q+1)*B q := by
    simp [Matrix.mul_add, Matrix.add_mul, B_mul_T]
  have hr : ((T q)ᵀ-1)*(B q)ᵀ = (B q)ᵀ*(R q-1) := by
    have hh := congrArg Matrix.transpose (B_mul_T q)
    simp only [Matrix.transpose_mul, R_transpose] at hh
    simpa [Matrix.sub_mul, Matrix.mul_sub] using congrArg (fun A => A-(B q)ᵀ) hh
  calc
    _ = (B q*(T q+1))*(((T q)ᵀ-1)*(B q)ᵀ) := by simp only [Matrix.mul_assoc]
    _ = ((R q+1)*B q)*((B q)ᵀ*(R q-1)) := by rw [hl,hr]
    _ = (R q+1)*(B q*(B q)ᵀ)*(R q-1) := by simp only [Matrix.mul_assoc]
    _ = _ := by rw [B_gram]


@[simp] theorem signDiagonal_sq (q : ℕ) : signDiagonal q*signDiagonal q = 1 := by
  ext i j
  simp only [signDiagonal, Matrix.diagonal_mul, Matrix.diagonal_apply, Matrix.one_apply]
  split_ifs with hij
  · subst j
    rw [← mul_pow]
    norm_num
  · simp

@[simp] theorem signDiagonal_transpose (q : ℕ) : (signDiagonal q)ᵀ = signDiagonal q := by
  simp [signDiagonal]

theorem G_signed_factor (q : ℕ) :
    G q = signDiagonal q*T q*(T q)ᵀ*signDiagonal q := by
  rw [← B_gram, B_eq_signed_T_R, Matrix.transpose_mul, Matrix.transpose_mul,
    R_transpose, signDiagonal_transpose]
  calc
    _ = signDiagonal q*T q*(R q*R q)*(T q)ᵀ*signDiagonal q := by simp only [Matrix.mul_assoc]
    _ = _ := by rw [R_sq]; simp

theorem G_inverse_factor (q : ℕ) :
    (G q)⁻¹ = signDiagonal q*(T q)ᵀ*T q*signDiagonal q := by
  apply Matrix.inv_eq_right_inv
  rw [G_signed_factor]
  have ht : (T q)ᵀ*(T q)ᵀ = 1 := by
    have hh := congrArg Matrix.transpose (T_sq q)
    simpa using hh
  calc
    _ = signDiagonal q*T q*(T q)ᵀ*(signDiagonal q*signDiagonal q)*
        (T q)ᵀ*T q*signDiagonal q := by simp only [Matrix.mul_assoc]
    _ = signDiagonal q*T q*((T q)ᵀ*(T q)ᵀ)*T q*signDiagonal q := by
      rw [signDiagonal_sq]
      simp only [Matrix.mul_one, Matrix.mul_assoc]
    _ = signDiagonal q*(T q*T q)*signDiagonal q := by rw [ht]; simp [Matrix.mul_assoc]
    _ = 1 := by rw [T_sq]; simpa using signDiagonal_sq q

/-- The inverse coefficients are an explicitly bounded finite Gram sum.
This is the coefficient form of Σ_{k<q}(1+x)^k(1+y)^k. -/
theorem G_inverse_apply (q : ℕ) (i j : Fin q) :
    (G q)⁻¹ i j = ∑ k : Fin q, (k.val.choose i.val : ℚ)*(k.val.choose j.val : ℚ) := by
  rw [G_inverse_factor]
  rw [Matrix.mul_assoc (signDiagonal q) ((T q)ᵀ) (T q)]
  simp only [signDiagonal, Matrix.mul_diagonal, Matrix.diagonal_mul]
  simp only [Matrix.mul_apply, Matrix.transpose_apply, T]
  rw [Finset.mul_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro k _
  have hi : (-1 : ℚ)^i.val * (-1 : ℚ)^i.val = 1 := by rw [← mul_pow]; norm_num
  have hj : (-1 : ℚ)^j.val * (-1 : ℚ)^j.val = 1 := by rw [← mul_pow]; norm_num
  calc
    _ = ((-1 : ℚ)^i.val * (-1 : ℚ)^i.val)*
        ((-1 : ℚ)^j.val * (-1 : ℚ)^j.val)*
        ((k.val.choose i.val : ℚ)*(k.val.choose j.val : ℚ)) := by ring
    _ = _ := by rw [hi,hj]; ring

end CP


==> anc/colomo-pronko-lean/CP/BinomialMatrices/KernelTruncation.lean <==
import CP.BinomialMatrices.Truncation

namespace CP.Series
open Polynomial Finset Matrix

noncomputable def rationalKernel (q : ℕ) : PowerSeries ℚ[X] :=
  negPower ℚ[X] q * PowerSeries.rescale (1+Polynomial.X) (negPower ℚ[X] 1)

/-- 该级数确实是规范 (6.6) 中分母的逆。 -/
theorem rationalKernel_denominator (q : ℕ) :
    (1+PowerSeries.X : PowerSeries ℚ[X])^q *
      (1+PowerSeries.X+PowerSeries.X*PowerSeries.C ℚ[X] Polynomial.X) * rationalKernel q = 1 := by
  have h0 : (1+PowerSeries.X : PowerSeries ℚ[X])^q*negPower ℚ[X] q = 1 := by
    simpa using negPower_cancel ℚ[X] 0 q
  have h1 := congrArg (PowerSeries.rescale (1+Polynomial.X : ℚ[X]))
    (negPower_one_inverse ℚ[X])
  simp only [map_mul, map_add, map_one, PowerSeries.rescale_X] at h1
  have h2 : (1+PowerSeries.X+PowerSeries.X*PowerSeries.C ℚ[X] Polynomial.X)*
      PowerSeries.rescale (1+Polynomial.X) (negPower ℚ[X] 1) = 1 := by
    convert h1 using 1 <;> ring
  unfold rationalKernel
  calc
    _ = ((1+PowerSeries.X)^q*negPower ℚ[X] q)*
        ((1+PowerSeries.X+PowerSeries.X*PowerSeries.C ℚ[X] Polynomial.X)*
          PowerSeries.rescale (1+Polynomial.X) (negPower ℚ[X] 1)) := by ring
    _ = _ := by rw [h0, h2, one_mul]

theorem negPower_coeff_C (d i : ℕ) :
    PowerSeries.coeff ℚ[X] i (negPower ℚ[X] d) =
      Polynomial.C (PowerSeries.coeff ℚ i (negPower ℚ d)) := by
  cases d with
  | zero => simp
  | succ d =>
    simp only [Nat.succ_eq_add_one, negPower_coeff]
    simp

noncomputable def geometricColumn (j : ℕ) : PowerSeries ℚ :=
  PowerSeries.C ℚ ((-1)^j)*PowerSeries.X^j*negPower ℚ (j+1)

theorem geometricColumn_coeff (j i : ℕ) :
    PowerSeries.coeff ℚ i (geometricColumn j) = (-1)^i*(i.choose j : ℚ) := by
  rw [geometricColumn, mul_assoc, PowerSeries.coeff_C_mul, PowerSeries.coeff_X_pow_mul']
  by_cases hj : j ≤ i
  · rw [if_pos hj, negPower_coeff,
      show i-j+j = i by omega, Nat.choose_symm hj, ← mul_assoc, ← pow_add,
      show j+(i-j) = i by omega]
  · rw [if_neg hj, Nat.choose_eq_zero_of_lt (by omega)]
    simp

theorem rescaled_geometric_coeff (i j : ℕ) :
    (PowerSeries.coeff ℚ[X] i
      (PowerSeries.rescale (1+Polynomial.X) (negPower ℚ[X] 1))).coeff j =
        PowerSeries.coeff ℚ i (geometricColumn j) := by
  rw [PowerSeries.coeff_rescale, show 1 = 0+1 by rfl, negPower_coeff]
  simp only [Nat.add_zero, Nat.choose_self, Nat.cast_one, mul_one]
  have hs : (-1:ℚ[X])^i = Polynomial.C ((-1:ℚ)^i) := by simp
  rw [hs, Polynomial.coeff_mul_C, Polynomial.coeff_one_add_X_pow, geometricColumn_coeff]
  ring

theorem rationalKernel_coeff (q i j : ℕ) :
    (PowerSeries.coeff ℚ[X] i (rationalKernel q)).coeff j =
      if j ≤ i then (-1)^i*((q+i).choose (i-j):ℚ) else 0 := by
  have hc : (PowerSeries.coeff ℚ[X] i (rationalKernel q)).coeff j =
      PowerSeries.coeff ℚ i (negPower ℚ q*geometricColumn j) := by
    rw [rationalKernel, PowerSeries.coeff_mul, Polynomial.finset_sum_coeff,
      PowerSeries.coeff_mul]
    apply Finset.sum_congr rfl
    intro k hk
    rw [negPower_coeff_C, Polynomial.coeff_C_mul, rescaled_geometric_coeff]
  have hp : negPower ℚ q*geometricColumn j =
      PowerSeries.C ℚ ((-1)^j)*PowerSeries.X^j*negPower ℚ (q+j+1) := by
    rw [show q+j+1 = q+(j+1) by omega, negPower_add, geometricColumn]
    ring
  rw [hc, hp, mul_assoc, PowerSeries.coeff_C_mul, PowerSeries.coeff_X_pow_mul']
  by_cases hj : j ≤ i
  · rw [if_pos hj, negPower_coeff,
      show i-j+(q+j) = q+i by omega, ← mul_assoc, ← pow_add,
      show j+(i-j) = i by omega]
    simp [hj]
  · simp [hj]

theorem rationalKernel_coeff_degree (q i : ℕ) :
    (PowerSeries.coeff ℚ[X] i (rationalKernel q)).natDegree ≤ i := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro j hj
  rw [rationalKernel_coeff, if_neg (by omega)]

/-- F1 (6.6)：所有低于 2N 次的系数，来自实际有理核。 -/
theorem even_G_R_inverse_kernel {N : ℕ} (hN : 1 ≤ N) (i j : Fin (2*N)) :
    (G (2*N)*R (2*N)*(G (2*N))⁻¹) i j =
      -(PowerSeries.coeff ℚ[X] i.val (rationalKernel (2*N))).coeff j.val := by
  have hs : (-1:ℚ)^(2*N-1) = -1 := by
    obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
    rw [show 2*k.succ-1 = 2*k+1 by omega, pow_add, pow_mul]
    norm_num
  rw [G_R_inverse_apply, rationalKernel_coeff, pow_add, hs]
  split_ifs <;> ring

end CP.Series


==> anc/colomo-pronko-lean/CP/BinomialMatrices/Truncation.lean <==
import CP.BinomialMatrices
import Mathlib.RingTheory.PowerSeries.Binomial
import Mathlib.RingTheory.PowerSeries.Inverse

namespace CP.Series
open Polynomial Finset Matrix

/-- (1+X)^(-d) 的标准二项式形式幂级数；与目标矩阵无关地定义。 -/
noncomputable def negPower (A : Type*) [CommRing A] (d : ℕ) : PowerSeries A :=
  PowerSeries.binomialSeries A (-(d:ℤ))

@[simp] theorem negPower_zero (A : Type*) [CommRing A] : negPower A 0 = 1 := by
  simpa [negPower] using (PowerSeries.binomialSeries_nat (A := A) 0)

theorem negPower_add (A : Type*) [CommRing A] (d e : ℕ) :
    negPower A (d+e) = negPower A d*negPower A e := by
  simp [negPower, neg_add_rev, mul_comm]

theorem negPower_eq_pow (A : Type*) [CommRing A] (d : ℕ) :
    negPower A d = negPower A 1 ^ d := by
  induction d with
  | zero => simp
  | succ d ih => rw [negPower_add, ih, pow_succ]

theorem negPower_coeff (A : Type*) [CommRing A] (j i : ℕ) :
    PowerSeries.coeff A i (negPower A (j+1)) =
      (-1)^i*((i+j).choose i : A) := by
  rw [negPower, ← PowerSeries.rescale_neg_one_invOneSubPow,
    PowerSeries.coeff_rescale, PowerSeries.invOneSubPow_val_succ_eq_mk_add_choose,
    PowerSeries.coeff_mk]
  rw [Nat.add_comm j i, Nat.choose_symm_add]

theorem positive_power_coeff (A : Type*) [CommRing A] (d i : ℕ) :
    PowerSeries.coeff A i ((1+PowerSeries.X : PowerSeries A)^d) = (d.choose i : A) := by
  rw [← PowerSeries.binomialSeries_nat, PowerSeries.binomialSeries_coeff,
    Ring.choose_natCast]
  simp

theorem negPower_cancel (A : Type*) [CommRing A] (d e : ℕ) :
    (1+PowerSeries.X : PowerSeries A)^(d+e)*negPower A e =
      (1+PowerSeries.X)^d := by
  rw [← PowerSeries.binomialSeries_nat, negPower, ← PowerSeries.binomialSeries_add]
  have he : ((d+e : ℕ):ℤ) + -(e:ℤ) = d := by omega
  rw [he, PowerSeries.binomialSeries_nat]

theorem negPower_one_inverse (A : Type*) [CommRing A] :
    (1+PowerSeries.X : PowerSeries A)*negPower A 1 = 1 := by
  simpa using negPower_cancel A 0 1

/-- 任意有限向量所代表的实际多项式。 -/
noncomputable def vectorPolynomial {q : ℕ} (v : Fin q → ℚ) : ℚ[X] :=
  ∑ j : Fin q, Polynomial.C (v j)*Polynomial.X^j.val

/-- (6.4) 右端的实际 Möbius 代换，尚未截断。 -/
noncomputable def transformed {q : ℕ} (v : Fin q → ℚ) : PowerSeries ℚ :=
  negPower ℚ 1 * (vectorPolynomial v).eval₂ (PowerSeries.C ℚ) (-negPower ℚ 1)

theorem transformed_expansion {q : ℕ} (v : Fin q → ℚ) :
    transformed v = ∑ j : Fin q,
      PowerSeries.C ℚ ((-1)^j.val*v j)*negPower ℚ (j.val+1) := by
  unfold transformed vectorPolynomial
  simp only [Polynomial.eval₂_finset_sum, Polynomial.eval₂_mul,
    Polynomial.eval₂_C, Polynomial.eval₂_pow, Polynomial.eval₂_X]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [negPower_eq_pow ℚ (j.val+1), pow_succ, neg_pow]
  simp only [map_mul, map_pow, map_neg, map_one]
  ring

/-- (6.4) 的逐系数有限接口，对每个 i<q 成立。 -/
theorem G_mulVec_coeff {q : ℕ} (v : Fin q → ℚ) (i : Fin q) :
    (G q *ᵥ v) i = PowerSeries.coeff ℚ i.val (transformed v) := by
  rw [transformed_expansion]
  simp only [Matrix.mulVec, dotProduct, map_sum, PowerSeries.coeff_C_mul]
  apply Finset.sum_congr rfl
  intro j hj
  rw [negPower_coeff]
  unfold G
  rw [pow_add]
  ring

end CP.Series

namespace CP.Series
open Polynomial Finset Matrix

theorem signed_vandermonde (a j i : ℕ) (ha : j+1 ≤ a) :
    (∑ k ∈ range (i+1), (-1:ℚ)^k*(a.choose (i-k):ℚ)*((k+j).choose k:ℚ)) =
      ((a-(j+1)).choose i : ℚ) := by
  have he := negPower_cancel ℚ (a-(j+1)) (j+1)
  rw [Nat.sub_add_cancel ha, mul_comm] at he
  have hc := congrArg (PowerSeries.coeff ℚ i) he
  rw [PowerSeries.coeff_mul, Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk] at hc
  simp only [negPower_coeff, positive_power_coeff, Nat.succ_eq_add_one] at hc
  rw [← hc]
  apply Finset.sum_congr rfl
  intro k hk
  ring

theorem sum_fin_le {q : ℕ} (i : Fin q) (f : ℕ → ℚ) :
    (∑ k : Fin q, if k.val ≤ i.val then f k.val else 0) =
      ∑ k ∈ range (i.val+1), f k := by
  rw [Fin.sum_univ_eq_sum_range (fun k => if k ≤ i.val then f k else 0) q]
  calc
    _ = ∑ k ∈ range (i.val+1), if k ≤ i.val then f k else 0 := by
      symm
      apply Finset.sum_subset (Finset.range_mono (by have := i.isLt; omega))
      intro k hk hk'
      simp only [mem_range] at hk hk'
      simp [show ¬k ≤ i.val by omega]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro k hk
      rw [if_pos (show k ≤ i.val by have := mem_range.mp hk; omega)]

/-- (6.5) 右端的显式有限下三角矩阵。 -/
def conjugateCandidate (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => if j.val ≤ i.val then (-1)^(q-1+i.val)*((q+i.val).choose (i.val-j.val):ℚ) else 0

theorem conjugateCandidate_mul_G (q : ℕ) :
    conjugateCandidate q * G q = G q * R q := by
  ext i j
  rw [Matrix.mul_apply, mul_R_apply]
  have hs (k : Fin q) : conjugateCandidate q i k * G q k j =
      (-1:ℚ)^(q-1+i.val+j.val) *
        (if k.val ≤ i.val then (-1:ℚ)^k.val*((q+i.val).choose (i.val-k.val):ℚ)*
          ((k.val+j.val).choose k.val:ℚ) else 0) := by
    by_cases hk : k.val ≤ i.val
    · simp only [conjugateCandidate, if_pos hk, G, pow_add]
      ring
    · simp [conjugateCandidate, hk]
  simp_rw [hs]
  rw [← Finset.mul_sum, sum_fin_le i (fun k => (-1:ℚ)^k *
    ((q+i.val).choose (i.val-k):ℚ)*((k+j.val).choose k:ℚ)),
    signed_vandermonde _ _ _ (by have := j.isLt; omega)]
  have he : q-1+i.val+j.val = i.val+j.rev.val+2*j.val := by
    rw [Fin.val_rev]
    have := j.isLt
    omega
  have hb : q+i.val-(j.val+1) = i.val+j.rev.val := by
    rw [Fin.val_rev]
    have := j.isLt
    omega
  rw [he, hb, pow_add, pow_mul]
  norm_num
  rfl

/-- F1 (6.5)：一般有限 q 的显式共轭式。 -/
theorem G_R_inverse (q : ℕ) : G q * R q * (G q)⁻¹ = conjugateCandidate q := by
  have hu : IsUnit (G q).det := by rw [det_G]; exact isUnit_one
  calc
    _ = (conjugateCandidate q*G q)*(G q)⁻¹ := by rw [conjugateCandidate_mul_G]
    _ = _ := by rw [Matrix.mul_assoc, Matrix.mul_nonsing_inv _ hu, Matrix.mul_one]

theorem G_R_inverse_apply (q : ℕ) (i j : Fin q) :
    (G q*R q*(G q)⁻¹) i j =
      if j.val ≤ i.val then (-1)^(q-1+i.val)*((q+i.val).choose (i.val-j.val):ℚ) else 0 := by
  rw [G_R_inverse]
  rfl

end CP.Series


==> anc/colomo-pronko-lean/CP/BlockElimination.lean <==
import Mathlib.LinearAlgebra.Matrix.SchurComplement
import Mathlib.Tactic

namespace CP
open Matrix

/-- Blocks are immediately reindexed to Fin (m+n), using the explicit finite equivalence. -/
def blocks {m n : ℕ} (A : Matrix (Fin m) (Fin m) ℚ)
    (B : Matrix (Fin m) (Fin n) ℚ) (C : Matrix (Fin n) (Fin m) ℚ)
    (D : Matrix (Fin n) (Fin n) ℚ) : Matrix (Fin (m+n)) (Fin (m+n)) ℚ :=
  (Matrix.fromBlocks A B C D).submatrix finSumFinEquiv.symm finSumFinEquiv.symm

theorem blocks_mul {m n : ℕ}
    (A A' : Matrix (Fin m) (Fin m) ℚ)
    (B B' : Matrix (Fin m) (Fin n) ℚ)
    (C C' : Matrix (Fin n) (Fin m) ℚ)
    (D D' : Matrix (Fin n) (Fin n) ℚ) :
    blocks A B C D * blocks A' B' C' D' =
      blocks (A*A'+B*C') (A*B'+B*D') (C*A'+D*C') (C*B'+D*D') := by
  unfold blocks
  rw [Matrix.submatrix_mul_equiv, Matrix.fromBlocks_multiply]

theorem blocks_one (m n : ℕ) :
    blocks (1 : Matrix (Fin m) (Fin m) ℚ) 0 0 (1 : Matrix (Fin n) (Fin n) ℚ) = 1 := by
  simp [blocks, Matrix.fromBlocks_one]

/-- All four blocks of the odd/general elimination inverse are checked.
X and H may have different finite sizes. -/
theorem elimination_right_inverse {m n : ℕ}
    (X Xi : Matrix (Fin m) (Fin m) ℚ) (H Hi : Matrix (Fin n) (Fin n) ℚ)
    (E : Matrix (Fin m) (Fin n) ℚ) (Z : Matrix (Fin n) (Fin m) ℚ)
    (hX : X*Xi = 1) (hH : H*Hi = 1) :
    blocks X (-X*E) Z (H-Z*E) *
      blocks (Xi-E*Hi*Z*Xi) (E*Hi) (-Hi*Z*Xi) Hi = 1 := by
  rw [blocks_mul]
  have h11 : X*(Xi-E*Hi*Z*Xi) + (-X*E)*(-Hi*Z*Xi) = 1 := by
    simp only [Matrix.mul_sub, Matrix.neg_mul, Matrix.mul_neg, neg_neg]
    simp only [Matrix.mul_assoc] at *
    rw [hX]
    abel
  have h12 : X*(E*Hi) + (-X*E)*Hi = 0 := by
    simp [Matrix.mul_assoc]
  have h21 : Z*(Xi-E*Hi*Z*Xi) + (H-Z*E)*(-Hi*Z*Xi) = 0 := by
    simp only [Matrix.mul_sub, Matrix.sub_mul, Matrix.neg_mul, Matrix.mul_neg, neg_neg]
    have hh : H*(Hi*(Z*Xi)) = Z*Xi := by rw [← Matrix.mul_assoc, hH, Matrix.one_mul]
    simp only [Matrix.mul_assoc]
    rw [hh]
    abel
  have h22 : Z*(E*Hi) + (H-Z*E)*Hi = 1 := by
    rw [Matrix.sub_mul, hH]
    simp only [Matrix.mul_assoc]
    abel
  rw [h11, h12, h21, h22, blocks_one]

theorem elimination_inverse {m n : ℕ}
    (X Xi : Matrix (Fin m) (Fin m) ℚ) (H Hi : Matrix (Fin n) (Fin n) ℚ)
    (E : Matrix (Fin m) (Fin n) ℚ) (Z : Matrix (Fin n) (Fin m) ℚ)
    (hX : X*Xi = 1) (hH : H*Hi = 1) :
    (blocks X (-X*E) Z (H-Z*E))⁻¹ =
      blocks (Xi-E*Hi*Z*Xi) (E*Hi) (-Hi*Z*Xi) Hi := by
  exact Matrix.inv_eq_right_inv (elimination_right_inverse X Xi H Hi E Z hX hH)

/-- The even inverse is a specialization, with both square blocks checked. -/
theorem even_elimination_inverse {n : ℕ}
    (X Xi H Hi : Matrix (Fin n) (Fin n) ℚ)
    (hX : X*Xi = 1) (hH : H*Hi = 1) :
    (blocks X (-X) X (H-X))⁻¹ = blocks (Xi-Hi) Hi (-Hi) Hi := by
  have hh := elimination_inverse X Xi H Hi 1 X hX hH
  simpa [Matrix.mul_assoc, hX] using hh

end CP


==> anc/colomo-pronko-lean/CP/Connection/BinomialBlocks.lean <==
import CP.Connection.Coordinates

namespace CP.Connection
open Matrix Finset

/-- 同时施加纸面反射行序和尾部优先列序的实际二项式矩阵。 -/
def connectionB (m n : ℕ) : Matrix (Fin (m+n)) (Fin (m+n)) ℚ :=
  (B (m+n)).submatrix (pairedEquiv m n) (tailFirstEquiv m n)

def H0 (m n : ℕ) : Matrix (Fin n) (Fin n) ℚ := RR (connectionB m n)
def Y (m n : ℕ) : Matrix (Fin n) (Fin m) ℚ := RL (connectionB m n)
def H (m n : ℕ) : Matrix (Fin n) (Fin n) ℚ := H0 m n*(H0 m n)ᵀ

theorem B_entry (q : ℕ) (i j : Fin q) :
    B q i j = (-1)^(i.val+j.rev.val)*(i.val.choose j.rev.val:ℚ) := by
  rw [B_eq_signed_T_R]
  simp only [mul_R_apply, signDiagonal, Matrix.diagonal_mul, T, pow_add]
  ring

theorem connectionB_LL (m n : ℕ) : LL (connectionB m n) = B m := by
  ext i j
  simp only [LL, connectionB, Matrix.submatrix_apply, pairedEquiv_left]
  rw [B_entry, B_entry]
  have he : (tailFirstEquiv m n (Fin.castAdd n j)).rev.val = j.rev.val := by
    rw [Fin.val_rev, tailFirstEquiv_left_val, Fin.val_rev]
    have := j.isLt
    omega
  rw [he]
  rfl

theorem connectionB_LR (m n : ℕ) : LR (connectionB m n) = 0 := by
  ext i j
  simp only [LR, connectionB, Matrix.submatrix_apply, pairedEquiv_left, Matrix.zero_apply]
  rw [B_entry]
  have he : i.val < (tailFirstEquiv m n (Fin.natAdd m j)).rev.val := by
    rw [Fin.val_rev, tailFirstEquiv_right_val]
    have := i.isLt
    have := j.isLt
    omega
  simp only [Fin.coe_castAdd]
  rw [Nat.choose_eq_zero_of_lt he, Nat.cast_zero, mul_zero]

theorem H0_entry (m n : ℕ) (i j : Fin n) :
    H0 m n i j = (-1)^((m+n-1-i.val)+(m+n-1-j.val))*
      ((m+n-1-i.val).choose (m+n-1-j.val):ℚ) := by
  simp only [H0, RR, connectionB, Matrix.submatrix_apply, pairedEquiv_right]
  rw [B_entry]
  have hi : (Fin.natAdd m i.rev).val = m+n-1-i.val := by
    simp only [Fin.coe_natAdd, Fin.val_rev]
    have := i.isLt
    omega
  have hj : (tailFirstEquiv m n (Fin.natAdd m j)).rev.val = m+n-1-j.val := by
    rw [Fin.val_rev, tailFirstEquiv_right_val]
    omega
  rw [hi,hj]

theorem H0_below (m n : ℕ) (i j : Fin n) (hj : j < i) : H0 m n i j = 0 := by
  rw [H0_entry, Nat.choose_eq_zero_of_lt (by have := i.isLt; have := j.isLt; omega),
    Nat.cast_zero, mul_zero]

theorem H0_diagonal (m n : ℕ) (i : Fin n) : H0 m n i i = 1 := by
  rw [H0_entry, Nat.choose_self, Nat.cast_one, mul_one, ← two_mul, pow_mul]
  norm_num

theorem det_H0 (m n : ℕ) : (H0 m n).det = 1 := by
  rw [Matrix.det_of_upperTriangular]
  · simp [H0_diagonal]
  · exact H0_below m n

theorem det_H (m n : ℕ) : (H m n).det = 1 := by
  rw [H, Matrix.det_mul, Matrix.det_transpose, det_H0, one_mul]

theorem B_det_ne_zero (m : ℕ) : (B m).det ≠ 0 := by
  have he := congrArg Matrix.det (B_gram m)
  rw [Matrix.det_mul,Matrix.det_transpose,det_G] at he
  intro hz
  rw [hz,zero_mul] at he
  exact zero_ne_one he

/-- 实际块识别：纸面 [0 V; H0 Y] 在列置换后为 [V 0; Y H0]。 -/
theorem connectionB_blocks (m n : ℕ) :
    connectionB m n = blocks (B m) 0 (Y m n) (H0 m n) := by
  rw [← blocks_reconstruct (connectionB m n), connectionB_LL, connectionB_LR]
  rfl

theorem paired_G_gram (m n : ℕ) :
    paired (m:=m) (n:=n) (G (m+n)) = connectionB m n*(connectionB m n)ᵀ := by
  symm
  rw [connectionB, Matrix.transpose_submatrix, Matrix.submatrix_mul_equiv, B_gram]
  rfl

theorem paired_G_blocks (m n : ℕ) :
    paired (m:=m) (n:=n) (G (m+n)) =
      blocks (B m*(B m)ᵀ) (B m*(Y m n)ᵀ) (Y m n*(B m)ᵀ)
        (Y m n*(Y m n)ᵀ+H m n) := by
  rw [paired_G_gram,connectionB_blocks,blocks_transpose,blocks_mul]
  simp only [Matrix.transpose_zero,Matrix.mul_zero,Matrix.zero_mul,add_zero,zero_add,H]

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/CandidateCongruence.lean <==
import CP.Connection.EvenFold

namespace CP.Connection
open Matrix

def baseL (m n : ℕ) : Matrix (Fin (m+n)) (Fin (m+n)) ℚ := K (m+n)-tailDiagonal (m+n) m

theorem connection_congruence (m n : ℕ) (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    connectionB m n*tailFirst (m:=m) (n:=n) A*(connectionB m n)ᵀ =
      paired (m:=m) (n:=n) (B (m+n)*A*(B (m+n))ᵀ) := by
  rw [connectionB,tailFirst,Matrix.transpose_submatrix,
    Matrix.submatrix_mul_equiv,Matrix.submatrix_mul_equiv]
  rfl

theorem head_diagonal_after_tailFirst (m n : ℕ) :
    tailFirst (m:=m) (n:=n) (1-tailDiagonal (m+n) m) =
      blocks (0 : Matrix (Fin m) (Fin m) ℚ) 0 0 (1 : Matrix (Fin n) (Fin n) ℚ) := by
  ext i j
  have heq : tailFirstEquiv m n i = tailFirstEquiv m n j ↔ i = j := (tailFirstEquiv m n).injective.eq_iff
  simp only [tailFirst,Matrix.submatrix_apply,Matrix.sub_apply,Matrix.one_apply,heq,
    tailDiagonal,Matrix.diagonal_apply,show m+n-m = n by omega]
  induction i using Fin.addCases <;> induction j using Fin.addCases
  all_goals simp only [tailFirstEquiv_left_val,tailFirstEquiv_right_val,
    blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,finSumFinEquiv_symm_apply_natAdd,
    Matrix.fromBlocks_apply₁₁,Matrix.fromBlocks_apply₁₂,Matrix.fromBlocks_apply₂₁,Matrix.fromBlocks_apply₂₂,
    Matrix.zero_apply,Matrix.one_apply]
  · rename_i i j
    simp only [show n ≤ n+i.val by omega,if_true,sub_self]
  · rename_i i j
    simp only [show n ≤ n+i.val by omega,if_true,sub_self]
  · rename_i i j
    have hnj : ¬n ≤ i.val := by have := i.isLt; omega
    have hij : Fin.natAdd m i ≠ Fin.castAdd n j := by
      intro h; have := congrArg Fin.val h
      simp only [Fin.coe_natAdd,Fin.coe_castAdd] at this
      have := j.isLt
      omega
    simp [hnj,hij,-Fin.natAdd_eq_addNat]
  · rename_i i j
    have hni : ¬n ≤ i.val := by have := i.isLt; omega
    simp [hni,Fin.natAdd_inj,-Fin.natAdd_eq_addNat]

theorem head_diagonal_congruence (m n : ℕ) :
    paired (m:=m) (n:=n) (B (m+n)*(1-tailDiagonal (m+n) m)*(B (m+n))ᵀ) =
      blocks (0 : Matrix (Fin m) (Fin m) ℚ) 0 0 (H m n) := by
  rw [← connection_congruence,head_diagonal_after_tailFirst,connectionB_blocks,
    blocks_transpose,blocks_mul,blocks_mul]
  simp only [Matrix.zero_mul,Matrix.mul_zero,Matrix.one_mul,Matrix.mul_one,
    Matrix.transpose_zero,zero_add,add_zero,H]

/-- 实际候选矩阵的有限合同，保留所加回的整个前部对角。 -/
theorem baseL_congruence (m n : ℕ) :
    connectionB m n*tailFirst (m:=m) (n:=n) (baseL m n)*(connectionB m n)ᵀ =
      (paired (m:=m) (n:=n) (R (m+n))+1)*paired (G (m+n))*(paired (R (m+n))-1)+
        blocks (0 : Matrix (Fin m) (Fin m) ℚ) 0 0 (H m n) := by
  rw [connection_congruence]
  have hl : baseL m n = (K (m+n)-1)+(1-tailDiagonal (m+n) m) := by unfold baseL; abel
  rw [hl,Matrix.mul_add,Matrix.add_mul,paired_add,K_congruence,
    paired_mul,paired_mul,paired_add,paired_sub,paired_one,head_diagonal_congruence]

theorem blocks_add {m n : ℕ}
    (A A' : Matrix (Fin m) (Fin m) ℚ) (B B' : Matrix (Fin m) (Fin n) ℚ)
    (C C' : Matrix (Fin n) (Fin m) ℚ) (D D' : Matrix (Fin n) (Fin n) ℚ) :
    blocks A B C D+blocks A' B' C' D' = blocks (A+A') (B+B') (C+C') (D+D') := by
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases <;>
    simp [blocks,-Fin.natAdd_eq_addNat]

theorem blocks_sub {m n : ℕ}
    (A A' : Matrix (Fin m) (Fin m) ℚ) (B B' : Matrix (Fin m) (Fin n) ℚ)
    (C C' : Matrix (Fin n) (Fin m) ℚ) (D D' : Matrix (Fin n) (Fin n) ℚ) :
    blocks A B C D-blocks A' B' C' D' = blocks (A-A') (B-B') (C-C') (D-D') := by
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases <;>
    simp [blocks,-Fin.natAdd_eq_addNat]

/-- (8.1) 的实际候选矩阵合同。列置换将在逆矩阵尾块识别时撤回。 -/
theorem even_baseL_congruence (N : ℕ) :
    connectionB N N*tailFirst (m:=N) (n:=N) (baseL N N)*(connectionB N N)ᵀ =
      blocks (evenX N) (-evenX N) (evenX N) (H N N-evenX N) := by
  rw [baseL_congruence,paired_R_even]
  have hp : blocks (m:=N) (n:=N) (0 : Matrix (Fin N) (Fin N) ℚ) 1 1 0+1 = blocks (m:=N) (n:=N) 1 1 1 1 := by
    rw [← blocks_one N N,blocks_add]
    simp only [zero_add,add_zero]
  have hm : blocks (m:=N) (n:=N) (0 : Matrix (Fin N) (Fin N) ℚ) 1 1 0-1 = blocks (m:=N) (n:=N) (-1) 1 1 (-1) := by
    rw [← blocks_one N N,blocks_sub]
    simp only [zero_sub,sub_zero]
  rw [hp,hm]
  conv_lhs => rw [← blocks_reconstruct (paired (m:=N) (n:=N) (G (N+N)))]
  rw [blocks_mul,blocks_mul,blocks_add]
  simp only [Matrix.one_mul,Matrix.mul_one,Matrix.mul_neg,Matrix.neg_mul,zero_add,add_zero]
  congr 1 <;> unfold evenX <;> abel

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/Coordinates.lean <==
import CP.Kernel.Odd.Nullspace
import CP.BlockElimination

namespace CP.Connection
open Matrix

/-- 行坐标：左部不动，右部反序。 -/
def pairedEquiv (m n : ℕ) : Fin (m+n) ≃ Fin (m+n) :=
  finSumFinEquiv.symm.trans ((Equiv.sumCongr (Equiv.refl (Fin m)) Fin.revPerm).trans finSumFinEquiv)

/-- 列坐标：将原来的尾 m 个坐标移到前面，保持各自的内部次序。
这使已有 blocks 接口可用于纸面中行列分割大小相反的 B。 -/
def tailFirstEquiv (m n : ℕ) : Fin (m+n) ≃ Fin (m+n) :=
  finSumFinEquiv.symm.trans ((Equiv.sumComm (Fin m) (Fin n)).trans
    (finSumFinEquiv.trans (finCongr (Nat.add_comm n m))))

@[simp] theorem pairedEquiv_left (m n : ℕ) (i : Fin m) :
    pairedEquiv m n (Fin.castAdd n i) = Fin.castAdd n i := by simp [pairedEquiv]
@[simp] theorem pairedEquiv_right (m n : ℕ) (j : Fin n) :
    pairedEquiv m n (Fin.natAdd m j) = Fin.natAdd m j.rev := by simp [pairedEquiv]
@[simp] theorem tailFirstEquiv_left_val (m n : ℕ) (i : Fin m) :
    (tailFirstEquiv m n (Fin.castAdd n i)).val = n+i.val := by simp [tailFirstEquiv, Nat.add_comm]
@[simp] theorem tailFirstEquiv_right_val (m n : ℕ) (j : Fin n) :
    (tailFirstEquiv m n (Fin.natAdd m j)).val = j.val := by simp [tailFirstEquiv]

def LL {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) : Matrix (Fin m) (Fin m) ℚ :=
  A.submatrix (Fin.castAdd n) (Fin.castAdd n)
def LR {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) : Matrix (Fin m) (Fin n) ℚ :=
  A.submatrix (Fin.castAdd n) (Fin.natAdd m)
def RL {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) : Matrix (Fin n) (Fin m) ℚ :=
  A.submatrix (Fin.natAdd m) (Fin.castAdd n)
def RR {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) : Matrix (Fin n) (Fin n) ℚ :=
  A.submatrix (Fin.natAdd m) (Fin.natAdd m)

@[simp] theorem LL_blocks {m n : ℕ}
    (A : Matrix (Fin m) (Fin m) ℚ) (B : Matrix (Fin m) (Fin n) ℚ)
    (C : Matrix (Fin n) (Fin m) ℚ) (D : Matrix (Fin n) (Fin n) ℚ) : LL (blocks A B C D) = A := by
  ext i j; simp [LL,blocks]
@[simp] theorem LR_blocks {m n : ℕ}
    (A : Matrix (Fin m) (Fin m) ℚ) (B : Matrix (Fin m) (Fin n) ℚ)
    (C : Matrix (Fin n) (Fin m) ℚ) (D : Matrix (Fin n) (Fin n) ℚ) : LR (blocks A B C D) = B := by
  ext i j; simp [LR,blocks]
@[simp] theorem RL_blocks {m n : ℕ}
    (A : Matrix (Fin m) (Fin m) ℚ) (B : Matrix (Fin m) (Fin n) ℚ)
    (C : Matrix (Fin n) (Fin m) ℚ) (D : Matrix (Fin n) (Fin n) ℚ) : RL (blocks A B C D) = C := by
  ext i j; simp [RL,blocks]
@[simp] theorem RR_blocks {m n : ℕ}
    (A : Matrix (Fin m) (Fin m) ℚ) (B : Matrix (Fin m) (Fin n) ℚ)
    (C : Matrix (Fin n) (Fin m) ℚ) (D : Matrix (Fin n) (Fin n) ℚ) : RR (blocks A B C D) = D := by
  ext i j; simp [RR,blocks]

theorem blocks_reconstruct {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    blocks (LL A) (LR A) (RL A) (RR A) = A := by
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases <;>
    simp [LL,LR,RL,RR,blocks]

theorem blocks_transpose {m n : ℕ}
    (A : Matrix (Fin m) (Fin m) ℚ) (B : Matrix (Fin m) (Fin n) ℚ)
    (C : Matrix (Fin n) (Fin m) ℚ) (D : Matrix (Fin n) (Fin n) ℚ) :
    (blocks A B C D)ᵀ = blocks Aᵀ Cᵀ Bᵀ Dᵀ := by
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases <;>
    simp [blocks,Matrix.transpose_apply]

def paired {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :=
  A.submatrix (pairedEquiv m n) (pairedEquiv m n)
def tailFirst {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :=
  A.submatrix (tailFirstEquiv m n) (tailFirstEquiv m n)

theorem paired_mul {m n : ℕ} (A B : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    paired (m:=m) (n:=n) (A*B) = paired A*paired B := by
  exact (Matrix.submatrix_mul_equiv A B (pairedEquiv m n) (pairedEquiv m n) (pairedEquiv m n)).symm

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/EvenElimination.lean <==
import CP.Connection.CandidateCongruence

namespace CP.Connection
open Matrix

noncomputable def evenEliminated (N : ℕ) := blocks (evenX N) (-evenX N) (evenX N) (H N N-evenX N)
noncomputable def evenEliminatedInverse (N : ℕ) :=
  blocks ((evenX N)⁻¹-(H N N)⁻¹) ((H N N)⁻¹) (-(H N N)⁻¹) ((H N N)⁻¹)

theorem evenEliminated_right_inverse {N : ℕ} (hN : 1 ≤ N) :
    evenEliminated N*evenEliminatedInverse N = 1 := by
  have hx : evenX N*(evenX N)⁻¹ = 1 := Matrix.mul_nonsing_inv _ (evenX_det_ne_zero hN).isUnit
  have hh : H N N*(H N N)⁻¹ = 1 := Matrix.mul_nonsing_inv _ (by rw [det_H]; exact isUnit_one)
  have he := elimination_right_inverse (evenX N) (evenX N)⁻¹ (H N N) (H N N)⁻¹ 1 (evenX N) hx hh
  simpa only [evenEliminated,evenEliminatedInverse,Matrix.mul_one,Matrix.one_mul,
    Matrix.mul_assoc,hx] using he

theorem evenEliminated_inverse {N : ℕ} (hN : 1 ≤ N) :
    (evenEliminated N)⁻¹ = evenEliminatedInverse N := by
  exact even_elimination_inverse _ _ _ _
    (Matrix.mul_nonsing_inv _ (evenX_det_ne_zero hN).isUnit)
    (Matrix.mul_nonsing_inv _ (by rw [det_H]; exact isUnit_one))

theorem connectionB_det_ne_zero (m n : ℕ) : (connectionB m n).det ≠ 0 := by
  have he := congrArg Matrix.det (paired_G_gram m n)
  rw [Matrix.det_mul,Matrix.det_transpose] at he
  have hg : (paired (m:=m) (n:=n) (G (m+n))).det = 1 := by
    rw [paired,Matrix.det_submatrix_equiv_self,det_G]
  rw [hg] at he
  intro hz
  rw [hz,zero_mul] at he
  exact one_ne_zero he

theorem even_baseL_det_ne_zero {N : ℕ} (hN : 1 ≤ N) : (baseL N N).det ≠ 0 := by
  have hs : (evenEliminated N).det ≠ 0 :=
    det_ne_zero_from_right_inverse _ _ (evenEliminated_right_inverse hN)
  have he := congrArg Matrix.det (even_baseL_congruence N)
  rw [Matrix.det_mul,Matrix.det_mul,Matrix.det_transpose] at he
  have hl : (tailFirst (m:=N) (n:=N) (baseL N N)).det = (baseL N N).det := by
    rw [tailFirst,Matrix.det_submatrix_equiv_self]
  rw [hl] at he
  intro hz
  rw [hz,mul_zero,zero_mul] at he
  exact hs he.symm

/-- 合同逆完整地回到候选坐标；此处尚未取任何主块。 -/
theorem even_candidate_inverse {N : ℕ} (hN : 1 ≤ N) :
    (tailFirst (m:=N) (n:=N) (baseL N N))⁻¹ =
      (connectionB N N)ᵀ*evenEliminatedInverse N*connectionB N N := by
  have hB : (connectionB N N)⁻¹*connectionB N N = 1 :=
    Matrix.nonsing_inv_mul _ (connectionB_det_ne_zero N N).isUnit
  have hc := even_baseL_congruence N
  change connectionB N N*tailFirst (m:=N) (n:=N) (baseL N N)*(connectionB N N)ᵀ = evenEliminated N at hc
  apply Matrix.inv_eq_right_inv
  calc
    _ = ((connectionB N N)⁻¹*connectionB N N)*tailFirst (m:=N) (n:=N) (baseL N N)*
        (connectionB N N)ᵀ*evenEliminatedInverse N*connectionB N N := by
      rw [hB,Matrix.one_mul]
      simp only [Matrix.mul_assoc]
    _ = (connectionB N N)⁻¹*(connectionB N N*tailFirst (m:=N) (n:=N) (baseL N N)*
        (connectionB N N)ᵀ)*evenEliminatedInverse N*connectionB N N := by
      simp only [Matrix.mul_assoc]
    _ = (connectionB N N)⁻¹*(evenEliminated N*evenEliminatedInverse N)*connectionB N N := by
      rw [hc]
      simp only [Matrix.mul_assoc]
    _ = 1 := by rw [evenEliminated_right_inverse hN,Matrix.mul_one,hB]

/-- 候选逆的原尾块在尾部优先置换后的 LL 块公式。 -/
theorem even_candidate_tail_formula {N : ℕ} (hN : 1 ≤ N) :
    LL (tailFirst (m:=N) (n:=N) ((baseL N N)⁻¹)) =
      (B N)ᵀ*(evenX N)⁻¹*B N-(B N)ᵀ*(H N N)⁻¹*B N+
      (B N)ᵀ*(H N N)⁻¹*Y N N-(Y N N)ᵀ*(H N N)⁻¹*B N+
      (Y N N)ᵀ*(H N N)⁻¹*Y N N := by
  have hi : tailFirst (m:=N) (n:=N) ((baseL N N)⁻¹) =
      (tailFirst (m:=N) (n:=N) (baseL N N))⁻¹ := by
    exact (Matrix.inv_submatrix_equiv _ (tailFirstEquiv N N) (tailFirstEquiv N N)).symm
  rw [hi,even_candidate_inverse hN,connectionB_blocks,blocks_transpose,
    evenEliminatedInverse,blocks_mul,blocks_mul,LL_blocks]
  noncomm_ring

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/EvenFold.lean <==
import CP.Connection.BinomialBlocks

namespace CP.Connection
open Matrix CP.Kernel

@[simp] theorem paired_add {m n : ℕ} (A B : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    paired (m:=m) (n:=n) (A+B) = paired A+paired B := rfl
@[simp] theorem paired_sub {m n : ℕ} (A B : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    paired (m:=m) (n:=n) (A-B) = paired A-paired B := rfl
@[simp] theorem paired_neg {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    paired (m:=m) (n:=n) (-A) = -paired A := rfl
@[simp] theorem paired_one (m n : ℕ) : paired (m:=m) (n:=n) 1 = 1 := by
  simp [paired, Matrix.submatrix_one_equiv]

theorem paired_even_right (N : ℕ) (i : Fin N) :
    pairedEquiv N N (Fin.natAdd N i) = (Fin.castAdd N i).rev := by
  rw [pairedEquiv_right]
  apply Fin.ext
  simp only [Fin.coe_natAdd, Fin.val_rev, Fin.coe_castAdd]
  have := i.isLt
  omega

theorem paired_R_even (N : ℕ) :
    paired (m:=N) (n:=N) (R (N+N)) = blocks 0 1 1 0 := by
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases
  all_goals
    simp only [paired, Matrix.submatrix_apply, pairedEquiv_left, paired_even_right,
      R, Fin.rev_rev, blocks, finSumFinEquiv_symm_apply_castAdd,
      finSumFinEquiv_symm_apply_natAdd, Matrix.fromBlocks_apply₁₁, Matrix.fromBlocks_apply₁₂,
      Matrix.fromBlocks_apply₂₁, Matrix.fromBlocks_apply₂₂, Matrix.zero_apply, Matrix.one_apply]
  · rename_i i j
    have he : (Fin.castAdd N i).rev ≠ Fin.castAdd N j := by
      intro h
      have := congrArg Fin.val h
      simp only [Fin.val_rev,Fin.coe_castAdd] at this
      have := i.isLt
      have := j.isLt
      omega
    rw [if_neg he]
  · simp only [Fin.rev_inj,Fin.castAdd_inj]
  · simp only [Fin.castAdd_inj]
  · rename_i i j
    have he : Fin.castAdd N i ≠ (Fin.castAdd N j).rev := by
      intro h
      have := congrArg Fin.val h
      simp only [Fin.val_rev,Fin.coe_castAdd] at this
      have := i.isLt
      have := j.isLt
      omega
    rw [if_neg he]

theorem paired_anti_blocks {N : ℕ} (Z : Matrix (Fin (N+N)) (Fin (N+N)) ℚ)
    (hZ : R (N+N)*Z*R (N+N) = -Z) :
    paired (m:=N) (n:=N) Z =
      blocks (LL (paired Z)) (LR (paired Z)) (-LR (paired Z)) (-LL (paired Z)) := by
  have he := congrArg (paired (m:=N) (n:=N)) hZ
  rw [paired_mul,paired_mul,paired_R_even,paired_neg] at he
  rw [← blocks_reconstruct (paired Z), blocks_mul, blocks_mul] at he
  simp only [Matrix.zero_mul,Matrix.mul_zero,Matrix.one_mul,Matrix.mul_one,zero_add,add_zero] at he
  have hll := congrArg (LL (m:=N) (n:=N)) he
  have hlr := congrArg (LR (m:=N) (n:=N)) he
  rw [LL_blocks] at hll
  rw [LR_blocks] at hlr
  change RR (paired Z) = -LL (blocks (LL (paired Z)) (LR (paired Z)) (RL (paired Z)) (RR (paired Z))) at hll
  change RL (paired Z) = -LR (blocks (LL (paired Z)) (LR (paired Z)) (RL (paired Z)) (RR (paired Z))) at hlr
  simp only [LL_blocks,LR_blocks] at hll hlr
  have ha : RR (paired Z) = -LL (paired Z) := hll
  have hb : RL (paired Z) = -LR (paired Z) := hlr
  calc
    _ = blocks (LL (paired Z)) (LR (paired Z)) (RL (paired Z)) (RR (paired Z)) := (blocks_reconstruct _).symm
    _ = _ := by rw [ha,hb]

noncomputable def evenC (N : ℕ) : Matrix (Fin (N+N)) (Fin (N+N)) ℚ :=
  kernelMatrix (N+N) (cKernel N)
noncomputable def evenGamma (N : ℕ) : Matrix (Fin (N+N)) (Fin (N+N)) ℚ :=
  jMatrix (N+N)-evenC N
noncomputable def trueD (N : ℕ) : Matrix (Fin N) (Fin N) ℚ :=
  -LL (paired (m:=N) (n:=N) (evenC N))-LR (paired (m:=N) (n:=N) (evenC N))
noncomputable def freeD (N : ℕ) : Matrix (Fin N) (Fin N) ℚ :=
  -LL (paired (m:=N) (n:=N) (jMatrix (N+N)))-LR (paired (m:=N) (n:=N) (jMatrix (N+N)))
noncomputable def evenX (N : ℕ) : Matrix (Fin N) (Fin N) ℚ :=
  RR (paired (m:=N) (n:=N) (G (N+N)))-LL (paired (m:=N) (n:=N) (G (N+N)))+
    LR (paired (m:=N) (n:=N) (G (N+N)))-RL (paired (m:=N) (n:=N) (G (N+N)))

theorem evenGamma_right_inverse {N : ℕ} (hN : 1 ≤ N) : omega (N+N)*evenGamma N = 1 := by
  let P (q : ℕ) := omega q*(jMatrix q-kernelMatrix q (cKernel N)) = 1
  have hp : P (2*N) := omega_mul_J_sub_C N hN
  exact (congrArg P (show 2*N = N+N by omega)).mp hp


theorem evenGamma_anti {N : ℕ} (hN : 1 ≤ N) :
    R (N+N)*evenGamma N*R (N+N) = -evenGamma N := by
  let P (q : ℕ) := R q*(jMatrix q-kernelMatrix q (cKernel N))*R q =
    -(jMatrix q-kernelMatrix q (cKernel N))
  have hp : P (2*N) := j_sub_c_reflection hN
  exact (congrArg P (show 2*N = N+N by omega)).mp hp


theorem paired_omega_blocks (N : ℕ) : paired (m:=N) (n:=N) (omega (N+N)) =
    blocks (LR (paired (G (N+N)))-RL (paired (G (N+N))))
      (LL (paired (G (N+N)))-RR (paired (G (N+N))))
      (RR (paired (G (N+N)))-LL (paired (G (N+N))))
      (RL (paired (G (N+N)))-LR (paired (G (N+N)))) := by
  rw [omega,paired_sub,paired_mul,paired_mul,paired_R_even]
  conv_lhs => rw [← blocks_reconstruct (paired (m:=N) (n:=N) (G (N+N)))]
  rw [blocks_mul,blocks_mul]
  simp only [Matrix.zero_mul,Matrix.mul_zero,Matrix.one_mul,Matrix.mul_one,zero_add,add_zero]
  ext i j
  induction i using Fin.addCases <;> induction j using Fin.addCases <;>
    simp [blocks,Matrix.sub_apply,-Fin.natAdd_eq_addNat]

/-- 折叠后的右逆由完整 ΩΓ=I 的两个实际块共同推出。 -/
theorem evenX_right_inverse {N : ℕ} (hN : 1 ≤ N) :
    evenX N*(LL (paired (m:=N) (n:=N) (evenGamma N))+LR (paired (evenGamma N))) = 1 := by
  have he := congrArg (paired (m:=N) (n:=N)) (evenGamma_right_inverse hN)
  rw [paired_mul,paired_one,paired_omega_blocks,paired_anti_blocks _ (evenGamma_anti hN),blocks_mul] at he
  have ha := congrArg (LL (m:=N) (n:=N)) he
  have hb := congrArg (LR (m:=N) (n:=N)) he
  simp only [LL_blocks,LR_blocks] at ha hb
  have h0 : LL (1 : Matrix (Fin (N+N)) (Fin (N+N)) ℚ) = 1 := by
    ext i j; simp [LL,Matrix.one_apply]
  have h1 : LR (1 : Matrix (Fin (N+N)) (Fin (N+N)) ℚ) = 0 := by
    ext i j
    have hn : Fin.castAdd N i ≠ Fin.natAdd N j := by
      intro he; have := congrArg Fin.val he
      simp only [Fin.coe_castAdd,Fin.coe_natAdd] at this
      have := i.isLt
      omega
    simp [LR,Matrix.one_apply,hn,-Fin.natAdd_eq_addNat]
  rw [h0] at ha
  rw [h1] at hb
  calc
    _ = ((LR (paired (G (N+N)))-RL (paired (G (N+N))))*LL (paired (evenGamma N))+
        (LL (paired (G (N+N)))-RR (paired (G (N+N))))*(-LR (paired (evenGamma N))))+
        ((LR (paired (G (N+N)))-RL (paired (G (N+N))))*LR (paired (evenGamma N))+
        (LL (paired (G (N+N)))-RR (paired (G (N+N))))*(-LL (paired (evenGamma N)))) := by
      unfold evenX
      noncomm_ring
    _ = 1 := by rw [ha,hb,add_zero]

theorem evenX_inverse {N : ℕ} (hN : 1 ≤ N) :
    (evenX N)⁻¹ = LL (paired (m:=N) (n:=N) (evenGamma N))+LR (paired (evenGamma N)) :=
  Matrix.inv_eq_right_inv (evenX_right_inverse hN)

theorem evenX_det_ne_zero {N : ℕ} (hN : 1 ≤ N) : (evenX N).det ≠ 0 :=
  det_ne_zero_from_right_inverse _ _ (evenX_right_inverse hN)

/-- (8.2) 中实际折叠核的连接，未把主块逆冒充主块的逆。 -/
theorem trueD_eq_freeD_add_inverse {N : ℕ} (hN : 1 ≤ N) :
    trueD N = freeD N+(evenX N)⁻¹ := by
  rw [evenX_inverse hN]
  unfold trueD freeD evenGamma
  simp only [paired_sub,LL,LR,Matrix.submatrix_sub,Pi.sub_apply]
  abel

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/EvenGram.lean <==
import CP.Connection.EvenElimination

namespace CP.Connection
open Matrix

@[simp] theorem LL_one (m n : ℕ) : LL (m:=m) (n:=n) 1 = 1 := by
  conv_lhs => rw [← blocks_one m n]
  rw [LL_blocks]
@[simp] theorem LR_one (m n : ℕ) : LR (m:=m) (n:=n) 1 = 0 := by
  conv_lhs => rw [← blocks_one m n]
  rw [LR_blocks]
@[simp] theorem RL_one (m n : ℕ) : RL (m:=m) (n:=n) 1 = 0 := by
  conv_lhs => rw [← blocks_one m n]
  rw [RL_blocks]
@[simp] theorem RR_one (m n : ℕ) : RR (m:=m) (n:=n) 1 = 1 := by
  conv_lhs => rw [← blocks_one m n]
  rw [RR_blocks]

theorem paired_inverse {m n : ℕ} (A : Matrix (Fin (m+n)) (Fin (m+n)) ℚ) :
    paired (m:=m) (n:=n) A⁻¹ = (paired A)⁻¹ :=
  (Matrix.inv_submatrix_equiv A (pairedEquiv m n) (pairedEquiv m n)).symm

theorem gram_normalization (m n : ℕ) :
    (connectionB m n)ᵀ*(paired (m:=m) (n:=n) (G (m+n)))⁻¹*connectionB m n = 1 := by
  have hb : IsUnit (connectionB m n).det := (connectionB_det_ne_zero m n).isUnit
  have ht : IsUnit ((connectionB m n)ᵀ).det := by rw [Matrix.det_transpose]; exact hb
  rw [paired_G_gram,Matrix.mul_inv_rev]
  calc
    _ = ((connectionB m n)ᵀ*((connectionB m n)ᵀ)⁻¹)*((connectionB m n)⁻¹*connectionB m n) := by
      simp only [Matrix.mul_assoc]
    _ = 1 := by rw [Matrix.mul_nonsing_inv _ ht,Matrix.nonsing_inv_mul _ hb,Matrix.one_mul]

noncomputable def inverseGram (m n : ℕ) : Matrix (Fin (m+n)) (Fin (m+n)) ℚ :=
  (paired (m:=m) (n:=n) (G (m+n)))⁻¹

/-- Gram 合同的四个块，显式保留全部有限求和贡献。 -/
theorem gram_normalization_blocks (m n : ℕ) :
    blocks
      (((B m)ᵀ*LL (inverseGram m n)+(Y m n)ᵀ*RL (inverseGram m n))*B m+
        ((B m)ᵀ*LR (inverseGram m n)+(Y m n)ᵀ*RR (inverseGram m n))*Y m n)
      (((B m)ᵀ*LR (inverseGram m n)+(Y m n)ᵀ*RR (inverseGram m n))*H0 m n)
      (((H0 m n)ᵀ*RL (inverseGram m n))*B m+((H0 m n)ᵀ*RR (inverseGram m n))*Y m n)
      (((H0 m n)ᵀ*RR (inverseGram m n))*H0 m n) = 1 := by
  have he := gram_normalization m n
  change (connectionB m n)ᵀ*inverseGram m n*connectionB m n = 1 at he
  rw [connectionB_blocks,blocks_transpose] at he
  conv_lhs at he => rw [← blocks_reconstruct (inverseGram m n)]
  rw [blocks_mul,blocks_mul] at he
  simpa only [Matrix.transpose_zero,Matrix.zero_mul,Matrix.mul_zero,zero_add,add_zero] using he

theorem inverseGram_RR (m n : ℕ) : RR (inverseGram m n) = (H m n)⁻¹ := by
  have he := congrArg (RR (m:=m) (n:=n)) (gram_normalization_blocks m n)
  rw [RR_blocks,RR_one] at he
  have h0 : H0 m n*(H0 m n)⁻¹ = 1 := Matrix.mul_nonsing_inv _ (by rw [det_H0]; exact isUnit_one)
  have hh : H m n*RR (inverseGram m n) = 1 := by
    calc
      _ = H0 m n*(((H0 m n)ᵀ*RR (inverseGram m n))*H0 m n)*(H0 m n)⁻¹ := by
        unfold H
        simp only [Matrix.mul_assoc]
        rw [h0,Matrix.mul_one]
      _ = 1 := by rw [he,Matrix.mul_one,h0]
  exact (Matrix.inv_eq_right_inv hh).symm

theorem inverseGram_LR (m n : ℕ) :
    (B m)ᵀ*LR (inverseGram m n) = -(Y m n)ᵀ*(H m n)⁻¹ := by
  have he := congrArg (LR (m:=m) (n:=n)) (gram_normalization_blocks m n)
  rw [LR_blocks,LR_one,inverseGram_RR] at he
  have h0 : H0 m n*(H0 m n)⁻¹ = 1 := Matrix.mul_nonsing_inv _ (by rw [det_H0]; exact isUnit_one)
  have hh := congrArg (fun A => A*(H0 m n)⁻¹) he
  dsimp only at hh
  rw [Matrix.mul_assoc,h0,Matrix.mul_one,Matrix.zero_mul] at hh
  rw [Matrix.neg_mul]
  exact eq_neg_of_add_eq_zero_left hh

theorem inverseGram_RL (m n : ℕ) :
    RL (inverseGram m n)*B m = -(H m n)⁻¹*Y m n := by
  have he := congrArg (RL (m:=m) (n:=n)) (gram_normalization_blocks m n)
  rw [RL_blocks,RL_one,inverseGram_RR] at he
  have h0 : ((H0 m n)ᵀ)⁻¹*(H0 m n)ᵀ = 1 :=
    Matrix.nonsing_inv_mul _ (by rw [Matrix.det_transpose,det_H0]; exact isUnit_one)
  have hh := congrArg (fun A => ((H0 m n)ᵀ)⁻¹*A) he
  dsimp only at hh
  rw [Matrix.mul_add] at hh
  simp only [← Matrix.mul_assoc,h0,Matrix.one_mul,Matrix.mul_zero] at hh
  rw [Matrix.neg_mul]
  exact eq_neg_of_add_eq_zero_left hh

theorem inverseGram_LL_congruence (m n : ℕ) :
    (B m)ᵀ*LL (inverseGram m n)*B m = 1+(Y m n)ᵀ*(H m n)⁻¹*Y m n := by
  have he := congrArg (LL (m:=m) (n:=n)) (gram_normalization_blocks m n)
  rw [LL_blocks,LL_one,inverseGram_RR] at he
  rw [Matrix.add_mul,Matrix.add_mul,Matrix.mul_assoc (Y m n)ᵀ, inverseGram_RL,
    inverseGram_LR] at he
  simp only [Matrix.mul_neg,Matrix.neg_mul,← Matrix.mul_assoc] at he
  have hh : (B m)ᵀ*LL (inverseGram m n)*B m-(Y m n)ᵀ*(H m n)⁻¹*Y m n = 1 := by
    convert he using 1 <;> abel
  calc
    _ = ((B m)ᵀ*LL (inverseGram m n)*B m-(Y m n)ᵀ*(H m n)⁻¹*Y m n)+
        (Y m n)ᵀ*(H m n)⁻¹*Y m n := by abel
    _ = _ := by rw [hh]

theorem freeD_inverseGram (N : ℕ) :
    freeD N = LL (inverseGram N N)-RR (inverseGram N N)+
      LR (inverseGram N N)-RL (inverseGram N N) := by
  unfold freeD jMatrix
  rw [paired_sub,paired_mul,paired_mul,paired_R_even,paired_inverse]
  change -LL (blocks (m:=N) (n:=N) 0 1 1 0*inverseGram N N-
    inverseGram N N*blocks (m:=N) (n:=N) 0 1 1 0)-LR
    (blocks (m:=N) (n:=N) 0 1 1 0*inverseGram N N-inverseGram N N*blocks (m:=N) (n:=N) 0 1 1 0) = _
  conv_lhs => rw [← blocks_reconstruct (inverseGram N N)]
  simp only [blocks_mul,blocks_sub,Matrix.zero_mul,Matrix.mul_zero,Matrix.one_mul,Matrix.mul_one,
    add_zero,zero_add,LL_blocks,LR_blocks]
  abel

/-- (8.4) 的实际 Gram 折叠合同。 -/
theorem freeD_congruence (N : ℕ) :
    (B N)ᵀ*freeD N*B N = 1+(Y N N)ᵀ*(H N N)⁻¹*Y N N-(B N)ᵀ*(H N N)⁻¹*B N-
      (Y N N)ᵀ*(H N N)⁻¹*B N+(B N)ᵀ*(H N N)⁻¹*Y N N := by
  rw [freeD_inverseGram]
  simp only [Matrix.mul_sub,Matrix.mul_add,Matrix.sub_mul,Matrix.add_mul]
  rw [inverseGram_LL_congruence,inverseGram_RR,inverseGram_LR,
    Matrix.mul_assoc (B N)ᵀ (RL (inverseGram N N)),inverseGram_RL]
  simp only [Matrix.neg_mul,Matrix.mul_neg,← Matrix.mul_assoc]
  abel

/-- F6：完整实际偶数连接式；左侧前块对应原坐标尾块。 -/
theorem even_connection {N : ℕ} (hN : 1 ≤ N) :
    1+LL (tailFirst (m:=N) (n:=N) ((baseL N N)⁻¹)) =
      (U N)ᵀ*R N*trueD N*R N*U N := by
  have hd : (B N)ᵀ*trueD N*B N = (U N)ᵀ*R N*trueD N*R N*U N := by
    rw [B,Matrix.transpose_mul,R_transpose]
    simp only [Matrix.mul_assoc]
  rw [← hd,trueD_eq_freeD_add_inverse hN,Matrix.mul_add,Matrix.add_mul,
    freeD_congruence,even_candidate_tail_formula hN]
  abel

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/EvenNative.lean <==
import CP.Connection.EvenGram

namespace CP.Connection
open Matrix CP.Kernel

theorem even_tailFirst_LL (N : ℕ) (A : Matrix (Fin (N+N)) (Fin (N+N)) ℚ) :
    LL (tailFirst (m:=N) (n:=N) A) = A.submatrix (Fin.natAdd N) (Fin.natAdd N) := by
  have he (i : Fin N) : tailFirstEquiv N N (Fin.castAdd N i) = Fin.natAdd N i := by
    apply Fin.ext
    rw [tailFirstEquiv_left_val]
    rfl
  ext i j
  simp only [LL,tailFirst,Matrix.submatrix_apply,he]

/-- 实际 D_N 与规范 (5.3) 的逐项对应。 -/
theorem trueD_apply (N : ℕ) (i j : Fin N) :
    trueD N i j = -((cKernel N).coeff i.val).coeff j.val-
      ((cKernel N).coeff i.val).coeff (2*N-1-j.val) := by
  simp only [trueD,Matrix.sub_apply,Matrix.neg_apply,LL,LR,paired,Matrix.submatrix_apply,
    pairedEquiv_left,paired_even_right,evenC,kernelMatrix,Fin.coe_castAdd]
  have hj : (Fin.castAdd N j).rev.val = 2*N-1-j.val := by
    rw [Fin.val_rev,Fin.coe_castAdd]
    omega
  rw [hj]

/-- F6 原坐标版本：前块置换已撤回，左侧为真正的原尾部主块。 -/
theorem even_connection_native (N : ℕ) (hN : 1 ≤ N) :
    1+((K (N+N)-tailDiagonal (N+N) N)⁻¹).submatrix (Fin.natAdd N) (Fin.natAdd N) =
      (U N)ᵀ*R N*trueD N*R N*U N := by
  simpa only [even_tailFirst_LL,baseL] using even_connection hN

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddCandidate.lean <==
import CP.Connection.OddInverseFold

namespace CP.Connection
open Matrix CP.Kernel Finset
set_option maxHeartbeats 2000000

def oddLower (N : ℕ) (i : Fin (N+1)) : Fin (2*N+1) := oddPairEquiv N (Fin.natAdd N i)
@[simp] theorem oddLower_left (N : ℕ) (i : Fin N) : oddLower N i.castSucc = (oddLeft N i).rev := oddPair_right N i
@[simp] theorem oddLower_center (N : ℕ) : oddLower N (Fin.last N) = oddCenter N := oddPair_center N

def oddE (N : ℕ) : Matrix (Fin N) (Fin (N+1)) ℚ := fun i j => if i.castSucc=j then 1 else 0

@[simp] theorem oddE_mul_apply {N r : ℕ} (A : Matrix (Fin (N+1)) (Fin r) ℚ) (i : Fin N) (j : Fin r) :
    (oddE N*A) i j = A i.castSucc j := by simp [oddE,Matrix.mul_apply]
@[simp] theorem mul_oddE_castSucc {N r : ℕ} (A : Matrix (Fin r) (Fin N) ℚ) (i : Fin r) (j : Fin N) :
    (A*oddE N) i j.castSucc = A i j := by simp [oddE,Matrix.mul_apply]
@[simp] theorem mul_oddE_last {N r : ℕ} (A : Matrix (Fin r) (Fin N) ℚ) (i : Fin r) :
    (A*oddE N) i (Fin.last N) = 0 := by simp [oddE,Matrix.mul_apply]

noncomputable def oddZ (N : ℕ) : Matrix (Fin (N+1)) (Fin N) ℚ := fun i j =>
  omega (2*N+1) (oddLower N i) (oddLeft N j)-omega (2*N+1) (oddLower N i) (oddLeft N j).rev

theorem omega_reflection_entry (q : ℕ) (i j : Fin q) : omega q i.rev j.rev = -omega q i j := by
  simp only [omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,Fin.rev_rev]
  ring

@[simp] theorem oddZ_top (N : ℕ) (i j : Fin N) : oddZ N i.castSucc j = oddX N i j := by
  simp only [oddZ,oddLower_left,omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,Fin.rev_rev,oddX]
  ring

/-- 候选合同的交换子形式，使中央列的零项显式可见。 -/
theorem base_core_entry (q : ℕ) (i j : Fin q) :
    ((R q+1)*G q*(R q-1)) i j = omega q i j-omega q i j.rev := by
  simp only [Matrix.add_mul,Matrix.mul_sub,Matrix.sub_mul,Matrix.mul_one,Matrix.one_mul,
    Matrix.add_apply,Matrix.sub_apply,mul_R_apply,R_mul_apply,omega,Fin.rev_rev]
  ring

theorem odd_omega_coordinate (N : ℕ) (i j : Fin (N+(N+1))) :
    omega (N+(N+1)) (pairedEquiv N (N+1) i) (pairedEquiv N (N+1) j) =
      omega (2*N+1) (oddPairEquiv N i) (oddPairEquiv N j) := by
  simp only [omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,G,oddPairEquiv,
    Equiv.trans_apply,finCongr_apply,Fin.coe_cast,Fin.val_rev]
  have hd (a : ℕ) : N+(N+1)-a=2*N+1-a := by omega
  simp only [hd]

theorem oddPair_rev (N : ℕ) (j : Fin (N+(N+1))) :
    (finCongr (show N+(N+1)=2*N+1 by omega)) ((pairedEquiv N (N+1) j).rev) =
      (oddPairEquiv N j).rev := by
  apply Fin.ext
  simp only [finCongr_apply,Fin.coe_cast,Fin.val_rev,oddPairEquiv,Equiv.trans_apply]
  omega

/-- (8.9) 中四个块的实际识别；中心列由 R 的不动点给出。 -/
theorem odd_baseL_congruence (N : ℕ) :
    connectionB N (N+1)*tailFirst (m:=N) (n:=N+1) (baseL N (N+1))*(connectionB N (N+1))ᵀ =
      blocks (oddX N) (-(oddX N*oddE N)) (oddZ N) (H N (N+1)-oddZ N*oddE N) := by
  rw [baseL_congruence]
  have hc : (paired (m:=N) (n:=N+1) (R (N+(N+1)))+1)*paired (G (N+(N+1)))*
      (paired (R (N+(N+1)))-1) =
      blocks (oddX N) (-(oddX N*oddE N)) (oddZ N) (-oddZ N*oddE N) := by
    rw [← paired_one N (N+1),← paired_add,← paired_sub,← paired_mul,← paired_mul]
    have hn (i j : Fin (N+(N+1))) :
        (paired (m:=N) (n:=N+1) ((R (N+(N+1))+1)*G (N+(N+1))*(R (N+(N+1))-1))) i j =
          omega (2*N+1) (oddPairEquiv N i) (oddPairEquiv N j)-
          omega (2*N+1) (oddPairEquiv N i) (oddPairEquiv N j).rev := by
      simp only [paired,Matrix.submatrix_apply,base_core_entry]
      rw [odd_omega_coordinate]
      congr 1
      simp only [omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,G,Fin.rev_rev,oddPairEquiv,
        Equiv.trans_apply,finCongr_apply,Fin.coe_cast,Fin.val_rev]
      have hd (a : ℕ) : N+(N+1)-a=2*N+1-a := by omega
      simp only [hd]
    ext i j
    rw [hn]
    induction i using Fin.addCases <;> induction j using Fin.addCases
    · simp only [oddPair_left,blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,
        Matrix.fromBlocks_apply₁₁,omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,oddX,Fin.rev_rev]
      ring
    · rename_i i j
      induction j using Fin.lastCases with
      | last => simp only [oddPair_left,oddPair_center,oddCenter_rev,sub_self,blocks,Matrix.submatrix_apply,
          finSumFinEquiv_symm_apply_castAdd,finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₁₂,
          Matrix.neg_apply,mul_oddE_last,neg_zero]
      | cast j =>
        simp only [oddPair_left,oddPair_right,Fin.rev_rev,blocks,Matrix.submatrix_apply,
          finSumFinEquiv_symm_apply_castAdd,finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₁₂,
          Matrix.neg_apply,mul_oddE_castSucc,omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,oddX,Fin.rev_rev]
        ring
    · simp only [oddPair_left,blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,
        finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₂₁,oddZ,oddLower]
    · rename_i i j
      induction j using Fin.lastCases with
      | last => simp only [oddPair_center,oddCenter_rev,sub_self,blocks,Matrix.submatrix_apply,
          finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₂₂,Matrix.neg_mul,
          Matrix.neg_apply,mul_oddE_last,neg_zero]
      | cast j =>
        simp only [oddPair_right,Fin.rev_rev,blocks,Matrix.submatrix_apply,
          finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₂₂,Matrix.neg_mul,Matrix.neg_apply,
          mul_oddE_castSucc,oddZ,oddLower]
        ring
  rw [hc,blocks_add]
  simp only [add_zero,Matrix.neg_mul]
  congr 1
  abel

noncomputable def oddEliminated (N : ℕ) :=
  blocks (oddX N) (-(oddX N*oddE N)) (oddZ N) (H N (N+1)-oddZ N*oddE N)
noncomputable def oddEliminatedInverse (N : ℕ) :=
  blocks ((oddX N)⁻¹-oddE N*(H N (N+1))⁻¹*oddZ N*(oddX N)⁻¹)
    (oddE N*(H N (N+1))⁻¹) (-(H N (N+1))⁻¹*oddZ N*(oddX N)⁻¹) ((H N (N+1))⁻¹)

theorem oddEliminated_right_inverse {N : ℕ} (hN : 1 ≤ N) :
    oddEliminated N*oddEliminatedInverse N = 1 := by
  simpa only [oddEliminated,oddEliminatedInverse,Matrix.neg_mul] using
    elimination_right_inverse (oddX N) (oddX N)⁻¹ (H N (N+1)) (H N (N+1))⁻¹ (oddE N) (oddZ N)
      (Matrix.mul_nonsing_inv _ (oddX_det_ne_zero hN).isUnit)
      (Matrix.mul_nonsing_inv _ (by rw [det_H]; exact isUnit_one))

theorem oddEliminated_inverse {N : ℕ} (hN : 1 ≤ N) :
    (oddEliminated N)⁻¹ = oddEliminatedInverse N :=
  Matrix.inv_eq_right_inv (oddEliminated_right_inverse hN)

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddConnection.lean <==
import CP.Connection.OddGram

namespace CP.Connection
open Matrix CP.Kernel

theorem odd_baseL_det_ne_zero {N : ℕ} (hN : 1 ≤ N) : (baseL N (N+1)).det ≠ 0 := by
  have hs : (oddEliminated N).det ≠ 0 :=
    det_ne_zero_from_right_inverse _ _ (oddEliminated_right_inverse hN)
  have he := congrArg Matrix.det (odd_baseL_congruence N)
  rw [Matrix.det_mul,Matrix.det_mul,Matrix.det_transpose] at he
  have hl : (tailFirst (m:=N) (n:=N+1) (baseL N (N+1))).det = (baseL N (N+1)).det := by
    rw [tailFirst,Matrix.det_submatrix_equiv_self]
  rw [hl] at he
  intro hz
  rw [hz,mul_zero,zero_mul] at he
  exact hs he.symm

/-- 合同逆完整地回到候选坐标；此处尚未取任何主块。 -/
theorem odd_candidate_inverse {N : ℕ} (hN : 1 ≤ N) :
    (tailFirst (m:=N) (n:=N+1) (baseL N (N+1)))⁻¹ =
      (connectionB N (N+1))ᵀ*oddEliminatedInverse N*connectionB N (N+1) := by
  have hB : (connectionB N (N+1))⁻¹*connectionB N (N+1) = 1 :=
    Matrix.nonsing_inv_mul _ (connectionB_det_ne_zero N (N+1)).isUnit
  have hc := odd_baseL_congruence N
  change connectionB N (N+1)*tailFirst (m:=N) (n:=N+1) (baseL N (N+1))*(connectionB N (N+1))ᵀ = oddEliminated N at hc
  apply Matrix.inv_eq_right_inv
  calc
    _ = ((connectionB N (N+1))⁻¹*connectionB N (N+1))*tailFirst (m:=N) (n:=N+1) (baseL N (N+1))*
        (connectionB N (N+1))ᵀ*oddEliminatedInverse N*connectionB N (N+1) := by
      rw [hB,Matrix.one_mul]
      simp only [Matrix.mul_assoc]
    _ = (connectionB N (N+1))⁻¹*(connectionB N (N+1)*tailFirst (m:=N) (n:=N+1) (baseL N (N+1))*
        (connectionB N (N+1))ᵀ)*oddEliminatedInverse N*connectionB N (N+1) := by
      simp only [Matrix.mul_assoc]
    _ = (connectionB N (N+1))⁻¹*(oddEliminated N*oddEliminatedInverse N)*connectionB N (N+1) := by
      rw [hc]
      simp only [Matrix.mul_assoc]
    _ = 1 := by rw [oddEliminated_right_inverse hN,Matrix.mul_one,hB]

theorem odd_candidate_tail_formula {N : ℕ} (hN : 1 ≤ N) :
    LL (tailFirst (m:=N) (n:=N+1) ((baseL N (N+1))⁻¹)) =
      (B N)ᵀ*(oddX N)⁻¹*B N-
      (B N)ᵀ*oddE N*(H N (N+1))⁻¹*(oddZ N*(oddX N)⁻¹)*B N+
      (B N)ᵀ*oddE N*(H N (N+1))⁻¹*Y N (N+1)-
      (Y N (N+1))ᵀ*(H N (N+1))⁻¹*(oddZ N*(oddX N)⁻¹)*B N+
      (Y N (N+1))ᵀ*(H N (N+1))⁻¹*Y N (N+1) := by
  have hi : tailFirst (m:=N) (n:=N+1) ((baseL N (N+1))⁻¹) =
      (tailFirst (m:=N) (n:=N+1) (baseL N (N+1)))⁻¹ := by
    exact (Matrix.inv_submatrix_equiv _ (tailFirstEquiv N (N+1)) (tailFirstEquiv N (N+1))).symm
  rw [hi,odd_candidate_inverse hN,connectionB_blocks,blocks_transpose,
    oddEliminatedInverse,blocks_mul,blocks_mul,LL_blocks]
  simp only [Matrix.mul_sub,Matrix.sub_mul,Matrix.mul_add,Matrix.add_mul,
    Matrix.neg_mul,Matrix.mul_neg,Matrix.mul_assoc]
  abel

/-- O4 的完整实际奇数连接式 (8.13)。 -/
theorem odd_connection {N : ℕ} (hN : 1 ≤ N) :
    1+LL (tailFirst (m:=N) (n:=N+1) ((baseL N (N+1))⁻¹)) =
      (U N)ᵀ*R N*trueOddS N*R N*U N := by
  have hs : (B N)ᵀ*trueOddS N*B N = (U N)ᵀ*R N*trueOddS N*R N*U N := by
    rw [B,Matrix.transpose_mul,R_transpose]
    simp only [Matrix.mul_assoc]
  rw [← hs,trueOddS_eq_free_add_inverse hN,Matrix.mul_add,Matrix.add_mul,
    freeOddS_congruence,odd_candidate_tail_formula hN,oddZ_mul_inverse hN]
  simp only [Matrix.mul_sub,Matrix.sub_mul,Matrix.mul_add,Matrix.add_mul,Matrix.mul_assoc]
  abel

/-- 撤回列置换后，尾块是原候选矩阵的 N+1,…,2N 坐标。 -/
theorem odd_connection_native {N : ℕ} (hN : 1 ≤ N) :
    1+((K (N+(N+1))-tailDiagonal (N+(N+1)) N)⁻¹).submatrix
      (fun i : Fin N => (⟨N+1+i.val,by have := i.isLt; omega⟩ : Fin (N+(N+1))))
      (fun i : Fin N => (⟨N+1+i.val,by have := i.isLt; omega⟩ : Fin (N+(N+1)))) =
      (U N)ᵀ*R N*trueOddS N*R N*U N := by
  have ht (i : Fin N) : tailFirstEquiv N (N+1) (Fin.castAdd (N+1) i) =
      (⟨N+1+i.val,by have := i.isLt; omega⟩ : Fin (N+(N+1))) := by
    apply Fin.ext
    exact tailFirstEquiv_left_val N (N+1) i
  simpa only [baseL,LL,tailFirst,Matrix.submatrix_submatrix,Function.comp_def,ht] using odd_connection hN

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddFold.lean <==
import CP.Connection.EvenNative

namespace CP.Connection
open Matrix CP.Kernel Finset

def oddLeft (N : ℕ) (i : Fin N) : Fin (2*N+1) := ⟨i.val, by have := i.isLt; omega⟩
def oddCenter (N : ℕ) : Fin (2*N+1) := ⟨N, by omega⟩

noncomputable def trueOddS (N : ℕ) : Matrix (Fin N) (Fin N) ℚ := fun i j =>
  -oMatrix N (oddLeft N i) (oddLeft N j)-oMatrix N (oddLeft N i) (oddLeft N j).rev+
    2/nu N (oddCenter N)*oMatrix N (oddLeft N i) (oddCenter N)*nu N (oddLeft N j)

noncomputable def projectedOddKernel (N : ℕ) :=
  centerProjection (oddCenter N) (nu N)*oMatrix N*(centerProjection (oddCenter N) (nu N))ᵀ

theorem gammaOdd_reflection {N : ℕ} (hN : 1 ≤ N) :
    R (2*N+1)*gammaOdd N*R (2*N+1) = -gammaOdd N := by
  have ht := congrArg Matrix.transpose (R_liftQ (2*N))
  simp only [Matrix.transpose_mul,R_transpose] at ht
  have he : R (2*N)*(omega (2*N))⁻¹*R (2*N) = -(omega (2*N))⁻¹ := by
    rw [omega_inverse_eq_J_sub_C N hN]
    exact j_sub_c_reflection hN
  rw [gammaOdd_eq_lift_inverse hN]
  calc
    _ = (R (2*N+1)*liftQ (2*N))*(omega (2*N))⁻¹*((liftQ (2*N))ᵀ*R (2*N+1)) := by
      simp only [Matrix.mul_assoc]
    _ = liftQ (2*N)*(R (2*N)*(omega (2*N))⁻¹*R (2*N))*(liftQ (2*N))ᵀ := by
      rw [R_liftQ,ht]
      simp only [Matrix.mul_assoc]
    _ = _ := by rw [he]; simp only [Matrix.mul_neg,Matrix.neg_mul]

theorem oMatrix_reflection {N : ℕ} (hN : 1 ≤ N) :
    R (2*N+1)*oMatrix N*R (2*N+1) = -oMatrix N := by
  have ho : oMatrix N = jMatrix (2*N+1)-gammaOdd N := by unfold gammaOdd; abel
  rw [ho,Matrix.mul_sub,Matrix.sub_mul,jMatrix_reflection,gammaOdd_reflection hN]
  abel

theorem oMatrix_skew {N : ℕ} (hN : 1 ≤ N) : (oMatrix N)ᵀ = -oMatrix N := by
  have ho : oMatrix N = jMatrix (2*N+1)-gammaOdd N := by unfold gammaOdd; abel
  rw [ho,Matrix.transpose_sub,jMatrix_skew,gammaOdd_skew hN]
  abel

theorem oddCenter_rev (N : ℕ) : (oddCenter N).rev = oddCenter N := by
  apply Fin.ext
  simp only [oddCenter,Fin.val_rev]
  omega

theorem nu_rev_apply (N : ℕ) (i : Fin (2*N+1)) : nu N i.rev = nu N i := by
  have he := congrFun (nu_reversal N) i
  simpa [Matrix.mulVec,dotProduct,R] using he

theorem oMatrix_center_zero {N : ℕ} (hN : 1 ≤ N) :
    oMatrix N (oddCenter N) (oddCenter N) = 0 := by
  have he := congrFun (congrFun (oMatrix_skew hN) (oddCenter N)) (oddCenter N)
  change oMatrix N (oddCenter N) (oddCenter N) = -oMatrix N (oddCenter N) (oddCenter N) at he
  linarith

/-- 复用已有中心投影，给出实际非中心条目的完整两项修正。 -/
theorem projected_entry {q : ℕ} (c : Fin q) (v : Fin q → ℚ)
    (A : Matrix (Fin q) (Fin q) ℚ) (hcc : A c c = 0) (i j : Fin q) :
    (centerProjection c v*A*(centerProjection c v)ᵀ) i j =
      A i j-v i/v c*A c j-A i c*(v j/v c) := by
  have hl (i j : Fin q) : (centerProjection c v*A) i j = A i j-v i/v c*A c j := by
    rw [centerProjection,Matrix.sub_mul,Matrix.one_mul]
    simp [Matrix.sub_apply,Matrix.mul_apply,Matrix.vecMulVec_apply,Pi.single_apply]
  have hr (B : Matrix (Fin q) (Fin q) ℚ) :
      (B*(centerProjection c v)ᵀ) i j = B i j-B i c*(v j/v c) := by
    rw [centerProjection_transpose,Matrix.mul_sub,Matrix.mul_one]
    simp [Matrix.sub_apply,Matrix.mul_apply,Matrix.vecMulVec_apply,Pi.single_apply]
  rw [hr,hl,hl,hcc,mul_zero,sub_zero]

/-- (8.7) 中实际 O 核经中心投影后的折叠。 -/
theorem trueOddS_projected_fold {N : ℕ} (hN : 1 ≤ N) (i j : Fin N) :
    trueOddS N i j = -projectedOddKernel N (oddLeft N i) (oddLeft N j)-
      projectedOddKernel N (oddLeft N i) (oddLeft N j).rev := by
  have he := congrFun (congrFun (oMatrix_reflection hN) (oddCenter N)) (oddLeft N j)
  simp only [mul_R_apply,R_mul_apply,oddCenter_rev,Matrix.neg_apply] at he
  unfold trueOddS projectedOddKernel
  rw [projected_entry _ _ _ (oMatrix_center_zero hN),projected_entry _ _ _ (oMatrix_center_zero hN),
    he,nu_rev_apply]
  ring

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddGram.lean <==
import CP.Connection.OddNormalization

namespace CP.Connection
open Matrix CP.Kernel Finset

@[simp] theorem mul_oddE_transpose_apply {N r : ℕ} (A : Matrix (Fin r) (Fin (N+1)) ℚ) (i : Fin r) (j : Fin N) :
    (A*(oddE N)ᵀ) i j = A i j.castSucc := by simp [oddE,Matrix.mul_apply,Matrix.transpose_apply]

@[simp] theorem mul_oddCorrection_apply {N r : ℕ} (A : Matrix (Fin r) (Fin (N+1)) ℚ) (i : Fin r) (j : Fin N) :
    (A*oddCorrection N) i j = A i (Fin.last N)*(2*nu N (oddLeft N j)/nu N (oddCenter N)) := by
  simp [oddCorrection,Matrix.mul_apply]

theorem inverseGram_odd_entry (N : ℕ) (i j : Fin (N+(N+1))) :
    inverseGram N (N+1) i j = (G (2*N+1))⁻¹ (oddPairEquiv N i) (oddPairEquiv N j) := by
  have hg : paired (m:=N) (n:=N+1) (G (N+(N+1))) =
      (G (2*N+1)).submatrix (oddPairEquiv N) (oddPairEquiv N) := by ext i j; rfl
  unfold inverseGram
  rw [hg,Matrix.inv_submatrix_equiv]
  rfl

theorem freeOddS_entry (N : ℕ) (i j : Fin N) :
    freeOddS N i j = -jMatrix (2*N+1) (oddLeft N i) (oddLeft N j)-
      jMatrix (2*N+1) (oddLeft N i) (oddLeft N j).rev+
      2/nu N (oddCenter N)*jMatrix (2*N+1) (oddLeft N i) (oddCenter N)*nu N (oddLeft N j) := by
  have hg (i j : Fin (2*N+1)) : jMatrix (2*N+1) i.rev j.rev = -jMatrix (2*N+1) i j := by
    have he := congrFun (congrFun (jMatrix_reflection (2*N+1)) i) j
    simpa only [mul_R_apply,R_mul_apply,Matrix.neg_apply] using he
  have hcc : jMatrix (2*N+1) (oddCenter N) (oddCenter N) = 0 := by
    have he := hg (oddCenter N) (oddCenter N)
    rw [oddCenter_rev] at he
    linarith
  have hcj := hg (oddCenter N) (oddLeft N j)
  rw [oddCenter_rev] at hcj
  unfold freeOddS
  rw [projected_entry _ _ _ hcc,projected_entry _ _ _ hcc,hcj,nu_rev_apply]
  ring

/-- (8.12) 的未作 V 合同版本，全部块均来自实际 G⁻¹。 -/
theorem freeOddS_inverseGram (N : ℕ) :
    freeOddS N = LL (inverseGram N (N+1))-oddE N*RR (inverseGram N (N+1))*(oddE N)ᵀ+
      LR (inverseGram N (N+1))*(oddE N)ᵀ-oddE N*RL (inverseGram N (N+1))+
      (oddE N*RR (inverseGram N (N+1))-LR (inverseGram N (N+1)))*oddCorrection N := by
  ext i j
  rw [freeOddS_entry]
  simp only [Matrix.add_apply,Matrix.sub_apply,mul_oddE_transpose_apply,oddE_mul_apply,
    mul_oddCorrection_apply,LL,LR,RL,RR,Matrix.submatrix_apply,inverseGram_odd_entry,
    oddPair_left,oddPair_right,oddPair_center,jMatrix,Matrix.sub_apply,R_mul_apply,mul_R_apply,Fin.rev_rev,oddCenter_rev]
  ring

/-- 自由核的 Gram 合同；使用既有四块 Gram 归一化。 -/
theorem freeOddS_congruence (N : ℕ) :
    (B N)ᵀ*freeOddS N*B N =
      1+(Y N (N+1))ᵀ*(H N (N+1))⁻¹*Y N (N+1)-
      (B N)ᵀ*oddE N*(H N (N+1))⁻¹*(oddE N)ᵀ*B N-
      (Y N (N+1))ᵀ*(H N (N+1))⁻¹*(oddE N)ᵀ*B N+
      (B N)ᵀ*oddE N*(H N (N+1))⁻¹*Y N (N+1)+
      ((B N)ᵀ*oddE N*(H N (N+1))⁻¹+(Y N (N+1))ᵀ*(H N (N+1))⁻¹)*oddCorrection N*B N := by
  rw [freeOddS_inverseGram]
  simp only [Matrix.mul_add,Matrix.mul_sub,Matrix.add_mul,Matrix.sub_mul]
  rw [inverseGram_LL_congruence,inverseGram_RR]
  have hLR := inverseGram_LR N (N+1)
  have hRL := inverseGram_RL N (N+1)
  simp only [Matrix.mul_assoc] at hLR hRL ⊢
  rw [← Matrix.mul_assoc (B N)ᵀ (LR (inverseGram N (N+1))),hLR,hRL]
  rw [← Matrix.mul_assoc (B N)ᵀ (LR (inverseGram N (N+1))),hLR]
  simp only [Matrix.neg_mul,Matrix.mul_neg,Matrix.mul_add,Matrix.add_mul,Matrix.mul_assoc]
  abel

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddInverseFold.lean <==
import CP.Connection.OddFold

namespace CP.Connection
open Matrix CP.Kernel Finset

def oddPairEquiv (N : ℕ) : Fin (N+(N+1)) ≃ Fin (2*N+1) :=
  (pairedEquiv N (N+1)).trans (finCongr (by omega))

@[simp] theorem oddPair_left (N : ℕ) (i : Fin N) :
    oddPairEquiv N (Fin.castAdd (N+1) i) = oddLeft N i := by
  apply Fin.ext
  simp [oddPairEquiv,oddLeft]

@[simp] theorem oddPair_right (N : ℕ) (i : Fin N) :
    oddPairEquiv N (Fin.natAdd N i.castSucc) = (oddLeft N i).rev := by
  apply Fin.ext
  simp only [oddPairEquiv,Equiv.trans_apply,pairedEquiv_right,finCongr_apply,
    Fin.coe_cast,Fin.coe_natAdd,Fin.val_rev,Fin.coe_castSucc,oddLeft]
  have := i.isLt
  omega

@[simp] theorem oddPair_center (N : ℕ) :
    oddPairEquiv N (Fin.natAdd N (Fin.last N)) = oddCenter N := by
  apply Fin.ext
  simp only [oddPairEquiv,Equiv.trans_apply,pairedEquiv_right,finCongr_apply,
    Fin.coe_cast,Fin.coe_natAdd,Fin.val_rev,Fin.val_last,oddCenter]
  omega

/-- 有限指标精确拆成左部、反序右部和唯一中心。 -/
theorem odd_sum (N : ℕ) (f : Fin (2*N+1) → ℚ) :
    ∑ i, f i = (∑ i : Fin N, f (oddLeft N i))+
      (∑ i : Fin N, f (oddLeft N i).rev)+f (oddCenter N) := by
  rw [← Equiv.sum_comp (oddPairEquiv N) f,Fin.sum_univ_add,Fin.sum_univ_castSucc]
  simp only [oddPair_left,oddPair_right,oddPair_center]
  ring

theorem oddLeft_ne_center (N : ℕ) (i : Fin N) : oddLeft N i ≠ oddCenter N := by
  intro he
  have := congrArg Fin.val he
  simp only [oddLeft,oddCenter] at this
  have := i.isLt
  omega

theorem oddLeft_ne_rev (N : ℕ) (i j : Fin N) : oddLeft N i ≠ (oddLeft N j).rev := by
  intro he
  have := congrArg Fin.val he
  simp only [oddLeft,Fin.val_rev] at this
  have := i.isLt
  have := j.isLt
  omega

@[simp] theorem oddLeft_inj {N : ℕ} (i j : Fin N) : oddLeft N i = oddLeft N j ↔ i = j := by
  constructor
  · intro h; apply Fin.ext; exact congrArg (fun k : Fin (2*N+1) => k.val) h
  · exact congrArg (oddLeft N)

theorem centeredGammaOdd_reflect {N : ℕ} (hN : 1 ≤ N) (i j : Fin (2*N+1)) :
    centeredGammaOdd N i.rev j.rev = -centeredGammaOdd N i j := by
  have hg (i j : Fin (2*N+1)) : gammaOdd N i.rev j.rev = -gammaOdd N i j := by
    have he := congrFun (congrFun (gammaOdd_reflection hN) i) j
    simpa only [mul_R_apply,R_mul_apply,Matrix.neg_apply] using he
  have hcc : gammaOdd N (oddCenter N) (oddCenter N) = 0 := by
    have he := hg (oddCenter N) (oddCenter N)
    rw [oddCenter_rev] at he
    linarith
  change (centerProjection (oddCenter N) (nu N)*gammaOdd N*(centerProjection (oddCenter N) (nu N))ᵀ) i.rev j.rev = _
  rw [projected_entry _ _ _ hcc]
  change _ = -(centerProjection (oddCenter N) (nu N)*gammaOdd N*(centerProjection (oddCenter N) (nu N))ᵀ) i j
  rw [projected_entry _ _ _ hcc,hg,nu_rev_apply,nu_rev_apply]
  have hcj := hg (oddCenter N) j
  have hic := hg i (oddCenter N)
  rw [oddCenter_rev] at hcj hic
  rw [hcj,hic]
  ring

theorem centeredGammaOdd_center_row (N : ℕ) (j : Fin (2*N+1)) :
    centeredGammaOdd N (oddCenter N) j = 0 :=
  projected_center_row (oddCenter N) (nu N) (nu_center_pos N).ne' (gammaOdd N) j

noncomputable def oddX (N : ℕ) : Matrix (Fin N) (Fin N) ℚ := fun i j =>
  G (2*N+1) (oddLeft N i).rev (oddLeft N j).rev-G (2*N+1) (oddLeft N i) (oddLeft N j)+
  G (2*N+1) (oddLeft N i) (oddLeft N j).rev-G (2*N+1) (oddLeft N i).rev (oddLeft N j)

noncomputable def oddXi (N : ℕ) : Matrix (Fin N) (Fin N) ℚ := fun i j =>
  centeredGammaOdd N (oddLeft N i) (oddLeft N j)+
    centeredGammaOdd N (oddLeft N i) (oddLeft N j).rev

/-- (8.8) 的真正右逆来自完整中心投影乘积和精确有限求和。 -/
theorem odd_fold_right_inverse {N : ℕ} (hN : 1 ≤ N) : oddX N*oddXi N = 1 := by
  have hp := centered_product (oddCenter N) (nu N)
    (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N))
    (nu_center_pos N).ne' (omega (2*N+1)) (gammaOdd N) (omega_nu_zero N) (omega_gammaOdd hN)
  change omega (2*N+1)*centeredGammaOdd N = _ at hp
  ext i j
  have hl := congrFun (congrFun hp (oddLeft N i)) (oddLeft N j)
  have hr := congrFun (congrFun hp (oddLeft N i)) (oddLeft N j).rev
  simp only [Matrix.mul_apply,Matrix.sub_apply,Matrix.one_apply,Matrix.vecMulVec_apply,
    Pi.single_apply,oddLeft_inj,if_neg (oddLeft_ne_center N i),zero_mul,sub_zero,
    if_neg (oddLeft_ne_rev N i j)] at hl hr
  rw [odd_sum] at hl hr
  simp only [centeredGammaOdd_center_row,mul_zero,add_zero] at hl hr
  have hrev (k : Fin N) : centeredGammaOdd N (oddLeft N k).rev (oddLeft N j)+
      centeredGammaOdd N (oddLeft N k).rev (oddLeft N j).rev = -oddXi N k j := by
    rw [centeredGammaOdd_reflect hN]
    have he := centeredGammaOdd_reflect hN (oddLeft N k) (oddLeft N j).rev
    rw [Fin.rev_rev] at he
    rw [he]
    unfold oddXi
    ring
  have hx (k : Fin N) : omega (2*N+1) (oddLeft N i) (oddLeft N k)-
      omega (2*N+1) (oddLeft N i) (oddLeft N k).rev = oddX N i k := by
    simp only [omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,Fin.rev_rev,oddX]
    ring
  change (∑ k, oddX N i k*oddXi N k j) = if i=j then 1 else 0
  calc
    _ = ((∑ k, omega (2*N+1) (oddLeft N i) (oddLeft N k)*centeredGammaOdd N (oddLeft N k) (oddLeft N j))+
      (∑ k, omega (2*N+1) (oddLeft N i) (oddLeft N k).rev*centeredGammaOdd N (oddLeft N k).rev (oddLeft N j)))+
      ((∑ k, omega (2*N+1) (oddLeft N i) (oddLeft N k)*centeredGammaOdd N (oddLeft N k) (oddLeft N j).rev)+
      (∑ k, omega (2*N+1) (oddLeft N i) (oddLeft N k).rev*centeredGammaOdd N (oddLeft N k).rev (oddLeft N j).rev)) := by
        simp only [← Finset.sum_add_distrib]
        apply Finset.sum_congr rfl
        intro k hk
        rw [← hx]
        have he := hrev k
        unfold oddXi at he ⊢
        linear_combination -omega (2*N+1) (oddLeft N i) (oddLeft N k).rev*he
    _ = _ := by rw [hl,hr,add_zero]

theorem odd_fold_inverse {N : ℕ} (hN : 1 ≤ N) : (oddX N)⁻¹ = oddXi N :=
  Matrix.inv_eq_right_inv (odd_fold_right_inverse hN)

theorem oddX_det_ne_zero {N : ℕ} (hN : 1 ≤ N) : (oddX N).det ≠ 0 :=
  det_ne_zero_from_right_inverse _ _ (odd_fold_right_inverse hN)

noncomputable def freeOddS (N : ℕ) : Matrix (Fin N) (Fin N) ℚ := fun i j =>
  -(centerProjection (oddCenter N) (nu N)*jMatrix (2*N+1)*(centerProjection (oddCenter N) (nu N))ᵀ)
    (oddLeft N i) (oddLeft N j)-
  (centerProjection (oddCenter N) (nu N)*jMatrix (2*N+1)*(centerProjection (oddCenter N) (nu N))ᵀ)
    (oddLeft N i) (oddLeft N j).rev

/-- (8.8)，对实际 J 与 O 做同一中心投影和折叠。 -/
theorem trueOddS_eq_free_add_inverse {N : ℕ} (hN : 1 ≤ N) :
    trueOddS N = freeOddS N+(oddX N)⁻¹ := by
  rw [odd_fold_inverse hN]
  ext i j
  rw [Matrix.add_apply,trueOddS_projected_fold hN]
  unfold freeOddS oddXi centeredGammaOdd gammaOdd projectedOddKernel
  simp only [Matrix.mul_sub,Matrix.sub_mul,Matrix.sub_apply]
  unfold oddCenter
  ring

end CP.Connection


==> anc/colomo-pronko-lean/CP/Connection/OddNormalization.lean <==
import CP.Connection.OddCandidate

namespace CP.Connection
open Matrix CP.Kernel Finset

noncomputable def oddCorrection (N : ℕ) : Matrix (Fin (N+1)) (Fin N) ℚ := fun i j =>
  if i=Fin.last N then 2*nu N (oddLeft N j)/nu N (oddCenter N) else 0

/-- (8.6) 未乘逆之前的一元行关系，由实际 νᵀΩ=0 得到。 -/
theorem oddZ_center_row (N : ℕ) :
    (fun j => oddZ N (Fin.last N) j) =
      -(fun i => 2*nu N (oddLeft N i)/nu N (oddCenter N)) ᵥ* oddX N := by
  funext j
  have hl := congrFun (nu_left_omega_zero N) (oddLeft N j)
  have hr := congrFun (nu_left_omega_zero N) (oddLeft N j).rev
  simp only [Matrix.vecMul,dotProduct,Pi.zero_apply] at hl hr
  rw [odd_sum] at hl hr
  have hx (i : Fin N) : omega (2*N+1) (oddLeft N i) (oddLeft N j)-
      omega (2*N+1) (oddLeft N i) (oddLeft N j).rev = oddX N i j := by
    simp only [omega,Matrix.sub_apply,mul_R_apply,R_mul_apply,Fin.rev_rev,oddX]
    ring
  have hh : 2*(∑ i, nu N (oddLeft N i)*oddX N i j)+
      nu N (oddCenter N)*oddZ N (Fin.last N) j = 0 := by
    calc
      _ = ((∑ i, nu N (oddLeft N i)*omega (2*N+1) (oddLeft N i) (oddLeft N j))+
        (∑ i, nu N (oddLeft N i).rev*omega (2*N+1) (oddLeft N i).rev (oddLeft N j))+
        nu N (oddCenter N)*omega (2*N+1) (oddCenter N) (oddLeft N j))-
        ((∑ i, nu N (oddLeft N i)*omega (2*N+1) (oddLeft N i) (oddLeft N j).rev)+
        (∑ i, nu N (oddLeft N i).rev*omega (2*N+1) (oddLeft N i).rev (oddLeft N j).rev)+
        nu N (oddCenter N)*omega (2*N+1) (oddCenter N) (oddLeft N j).rev) := by
          simp only [nu_rev_apply]
          have he (i : Fin N) : omega (2*N+1) (oddLeft N i).rev (oddLeft N j) =
              -omega (2*N+1) (oddLeft N i) (oddLeft N j).rev := by
            simpa only [Fin.rev_rev] using omega_reflection_entry (2*N+1) (oddLeft N i) (oddLeft N j).rev
          simp only [he,omega_reflection_entry,oddZ,oddLower_center,Finset.mul_sum,
            ← Finset.sum_add_distrib,← Finset.sum_sub_distrib]
          rw [← sub_add_sub_comm]
          congr 1
          · rw [← Finset.sum_sub_distrib]
            apply Finset.sum_congr rfl
            intro i hi
            rw [← hx]
            ring
          · ring
      _ = 0 := by rw [hl,hr,sub_self]
  have hc : nu N (oddCenter N) ≠ 0 := (nu_center_pos N).ne'
  simp only [Matrix.neg_vecMul,Pi.neg_apply,Matrix.vecMul,dotProduct]
  have hs : (∑ i, 2*nu N (oddLeft N i)/nu N (oddCenter N)*oddX N i j) =
      2*(∑ i, nu N (oddLeft N i)*oddX N i j)/nu N (oddCenter N) := by
    simp only [Finset.mul_sum,Finset.sum_div]
    apply Finset.sum_congr rfl
    intro i hi
    ring
  simp only [neg_mul,Finset.sum_neg_distrib]
  rw [hs]
  apply (eq_neg_iff_add_eq_zero).mpr
  field_simp [hc]
  nlinarith [hh]

/-- (8.11)；底行的修正来自零向量，前 N 行来自真正的 XX⁻¹=I。 -/
theorem oddZ_mul_inverse {N : ℕ} (hN : 1 ≤ N) :
    oddZ N*(oddX N)⁻¹ = (oddE N)ᵀ-oddCorrection N := by
  have hx : oddX N*(oddX N)⁻¹ = 1 := Matrix.mul_nonsing_inv _ (oddX_det_ne_zero hN).isUnit
  ext i j
  induction i using Fin.lastCases with
  | cast i =>
    have he := congrFun (congrFun hx i) j
    simp only [Matrix.mul_apply,oddZ_top] at he ⊢
    rw [he]
    simp [oddE,oddCorrection,Matrix.one_apply,eq_comm]
  | last =>
    have he := congrArg (fun v : Fin N → ℚ => v ᵥ* (oddX N)⁻¹) (oddZ_center_row N)
    dsimp only at he
    rw [Matrix.vecMul_vecMul,hx,Matrix.vecMul_one] at he
    have hj := congrFun he j
    change (∑ k, oddZ N (Fin.last N) k*(oddX N)⁻¹ k j) = _ at hj
    change (∑ k, oddZ N (Fin.last N) k*(oddX N)⁻¹ k j) = _
    rw [hj]
    simp [oddE,oddCorrection]

end CP.Connection


==> anc/colomo-pronko-lean/CP/EvenBridge.lean <==
import CP.BinomialMatrices

/-! Algebraic descent used at the end of F5.
The kernel identity `G*C = P + G*R*G⁻¹` is not established in this module.
Accordingly these are explicit conditional linear-algebra lemmas, not the
manuscript's instantiated core inverse theorem. -/
namespace CP
open Matrix

noncomputable def omega (q : ℕ) : Matrix (Fin q) (Fin q) ℚ := G q * R q - R q * G q
noncomputable def jMatrix (q : ℕ) : Matrix (Fin q) (Fin q) ℚ :=
  R q * (G q)⁻¹ - (G q)⁻¹ * R q

/-- Anticommutation converts the descent relation to a genuine right inverse. -/
theorem inverse_from_descent {q : ℕ} (A S X : Matrix (Fin q) (Fin q) ℚ)
    (hS : S*S = 1) (hX : S*X*S = -X)
    (hd : A*X + S*A*X*S = -S) : (A*S-S*A)*X = 1 := by
  have hx : X*S = -(S*X) := by
    have h := congrArg (fun Y => S*Y) hX
    simp only [← Matrix.mul_assoc, hS, Matrix.one_mul, Matrix.mul_neg] at h
    exact h
  have hh := congrArg (fun Y => Y*S) hd
  have hs : (S*A*X*S)*S = S*A*X := by
    simp only [Matrix.mul_assoc, hS, Matrix.mul_one]
  dsimp only at hh
  rw [Matrix.add_mul, hs, Matrix.neg_mul, hS] at hh
  calc
    (A*S-S*A)*X = -(A*X*S+S*A*X) := by
      rw [Matrix.sub_mul]
      have hx' : A*X*S = -(A*S*X) := by
        rw [Matrix.mul_assoc, hx, Matrix.mul_neg, ← Matrix.mul_assoc]
      rw [hx']; noncomm_ring
    _ = 1 := by rw [hh]; simp

/-- Over a finite square matrix ring, a right inverse is the actual inverse. -/
theorem inverse_from_descent_eq {q : ℕ} (A S X : Matrix (Fin q) (Fin q) ℚ)
    (hS : S*S = 1) (hX : S*X*S = -X)
    (hd : A*X + S*A*X*S = -S) : (A*S-S*A)⁻¹ = X := by
  exact Matrix.inv_eq_right_inv (inverse_from_descent A S X hS hX hd)

/-- Determinant nonvanishing follows from the right inverse, rather than being assumed. -/
theorem det_ne_zero_from_right_inverse {q : ℕ}
    (A X : Matrix (Fin q) (Fin q) ℚ) (h : A*X = 1) : A.det ≠ 0 := by
  have hh := congrArg Matrix.det h
  rw [Matrix.det_mul, Matrix.det_one] at hh
  exact fun hz => by rw [hz, zero_mul] at hh; exact zero_ne_one hh

end CP


==> anc/colomo-pronko-lean/CP/FiniteBridge.lean <==
import CP.BlockElimination
import CP.OddBridge

/-! Finite determinant identities used in normalization and diagonal add-back.
These theorems are not yet instantiated at the explicit true kernel. -/
namespace CP
open Matrix

/-- Rectangular update over Q. The matrix dimensions are arbitrary finite orders. -/
theorem det_update {q s : ℕ} (A : Matrix (Fin q) (Fin q) ℚ)
    (U : Matrix (Fin q) (Fin s) ℚ) (V : Matrix (Fin s) (Fin q) ℚ)
    (hA : A.det ≠ 0) :
    (A+U*V).det = A.det * (1+V*A⁻¹*U).det := by
  exact Matrix.det_add_mul U V (isUnit_iff_ne_zero.mpr hA)

/-- Explicit finite inclusion of the first m coordinates. -/
def frontEmbedding {q m : ℕ} (h : m ≤ q) : Fin m ↪ Fin q :=
  ⟨fun i => ⟨i.val, lt_of_lt_of_le i.isLt h⟩, by
    intro i j hij
    apply Fin.ext
    exact congrArg (fun x : Fin q => x.val) hij⟩

/-- Selection matrix associated with a finite embedding. -/
def selection {q s : ℕ} (e : Fin s ↪ Fin q) : Matrix (Fin q) (Fin s) ℚ :=
  fun i j => if i = e j then 1 else 0

theorem selection_compress {q s : ℕ} (e : Fin s ↪ Fin q)
    (A : Matrix (Fin q) (Fin q) ℚ) :
    (selection e)ᵀ * A * selection e = A.submatrix e e := by
  ext i j
  simp [selection, Matrix.mul_apply, Matrix.transpose_apply, Matrix.submatrix_apply]

/-- Adding any selected set of diagonal entries is reduced to a genuine inverse block. -/
theorem det_diagonal_add_back {q s : ℕ} (e : Fin s ↪ Fin q)
    (A : Matrix (Fin q) (Fin q) ℚ) (hA : A.det ≠ 0) :
    (A+selection e*(selection e)ᵀ).det =
      A.det * (1+A⁻¹.submatrix e e).det := by
  rw [det_update A _ _ hA, selection_compress]


/-- Selection intertwines a finite matrix with its compressed action when
all omitted rows of the selected columns are zero. -/
theorem selection_intertwine {q s : ℕ} (e : Fin s ↪ Fin q)
    (U : Matrix (Fin q) (Fin q) ℚ)
    (hU : ∀ i, (∀ k, i ≠ e k) → ∀ j, U i (e j) = 0) :
    U*selection e = selection e*U.submatrix e e := by
  ext i j
  simp only [Matrix.mul_apply, selection, Matrix.submatrix_apply]
  simp only [mul_ite, mul_one, mul_zero, Finset.sum_ite_eq', Finset.mem_univ, if_true]
  by_cases hi : ∃ k, i = e k
  · obtain ⟨k,rfl⟩ := hi
    simp [e.injective.eq_iff]
  · have hz : ∀ k, i ≠ e k := by simpa using hi
    simp [hz, hU i hz j]

/-- Exact principal congruence, with no interchange of inverse and submatrix. -/
theorem selected_congruence {q s : ℕ} (e : Fin s ↪ Fin q)
    (U D : Matrix (Fin q) (Fin q) ℚ)
    (hU : ∀ i, (∀ k, i ≠ e k) → ∀ j, U i (e j) = 0) :
    (Uᵀ*D*U).submatrix e e =
      (U.submatrix e e)ᵀ * D.submatrix e e * U.submatrix e e := by
  rw [← selection_compress]
  have h := selection_intertwine e U hU
  calc
    _ = (U*selection e)ᵀ*D*(U*selection e) := by
      simp [Matrix.transpose_mul, Matrix.mul_assoc]
    _ = (selection e*U.submatrix e e)ᵀ*D*(selection e*U.submatrix e e) := by rw [h]
    _ = (U.submatrix e e)ᵀ*((selection e)ᵀ*D*selection e)*U.submatrix e e := by
      simp [Matrix.transpose_mul, Matrix.mul_assoc]
    _ = _ := by rw [selection_compress]

/-- A front principal block of an upper-triangular matrix satisfies the
finite support condition needed above. -/
theorem front_upper_support {q m : ℕ} (h : m ≤ q)
    (U : Matrix (Fin q) (Fin q) ℚ)
    (hU : ∀ i j, j < i → U i j = 0) :
    ∀ i, (∀ k, i ≠ frontEmbedding h k) → ∀ j, U i (frontEmbedding h j) = 0 := by
  intro i hi j
  apply hU
  change j.val < i.val
  by_contra hij
  have him : i.val < m := lt_of_le_of_lt (by omega) j.isLt
  exact hi ⟨i.val, him⟩ (by apply Fin.ext; rfl)

/-- Unit upper-triangular front blocks have determinant one. -/
theorem det_front_unit_upper {q m : ℕ} (h : m ≤ q)
    (U : Matrix (Fin q) (Fin q) ℚ)
    (hU : ∀ i j, j < i → U i j = 0) (hdiag : ∀ i, U i i = 1) :
    (U.submatrix (frontEmbedding h) (frontEmbedding h)).det = 1 := by
  rw [Matrix.det_of_upperTriangular]
  · simp [Matrix.submatrix_apply, hdiag]
  · intro i j hij
    exact hU _ _ hij

/-- The front principal determinant is unchanged by unit upper-triangular congruence. -/
theorem det_front_congruence {q m : ℕ} (h : m ≤ q)
    (U D : Matrix (Fin q) (Fin q) ℚ)
    (hU : ∀ i j, j < i → U i j = 0) (hdiag : ∀ i, U i i = 1) :
    ((Uᵀ*D*U).submatrix (frontEmbedding h) (frontEmbedding h)).det =
      (D.submatrix (frontEmbedding h) (frontEmbedding h)).det := by
  rw [selected_congruence _ U D (front_upper_support h U hU)]
  rw [Matrix.det_mul, Matrix.det_mul, Matrix.det_transpose,
    det_front_unit_upper h U hU hdiag]
  ring

end CP


==> anc/colomo-pronko-lean/CP/Kernel/ActualC.lean <==
import CP.Kernel.ReflectionIdentity
import CP.BinomialMatrices.KernelTruncation

namespace CP.Kernel
open Polynomial

noncomputable def evalXY {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) :
    Bivariate →+* F := Polynomial.eval₂RingHom (Polynomial.eval₂RingHom f y) x

@[simp] theorem evalXY_inX {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) (p : ℚ[X]) :
    evalXY f x y (inX p) = p.eval₂ f x := by
  change (p.map Polynomial.C).eval₂ (Polynomial.eval₂RingHom f y) x = _
  rw [Polynomial.eval₂_map]
  congr 1
  ext a
  simp

@[simp] theorem evalXY_inY {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) (p : ℚ[X]) :
    evalXY f x y (inY p) = p.eval₂ f y := by
  simp [evalXY, inY]

@[simp] theorem evalXY_xx {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) :
    evalXY f x y xx = x := by simp [evalXY, xx]
@[simp] theorem evalXY_yy {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) :
    evalXY f x y yy = y := by simp [evalXY, yy]
@[simp] theorem evalXY_constant {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) (a : ℚ) :
    evalXY f x y (C (C a)) = f a := by simp [evalXY]

theorem evalXY_swap {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) (p : Bivariate) :
    evalXY f x y (swapXY p) = evalXY f y x p := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq => simp only [map_add, hp, hq]
  | monomial n a =>
    rw [← Polynomial.C_mul_X_pow_eq_monomial]
    have ha : swapXY (C a) = inX a := by simpa only [inY] using swap_inY a
    have hx : swapXY (X : Bivariate) = yy := swap_xx
    simp only [map_mul, map_pow, ha, hx, evalXY_inX, evalXY_yy]
    change a.eval₂ f x * y^n = _
    simp [evalXY]

theorem cNumerator_swap (N : ℕ) : swapXY (cNumerator N) = cNumerator N := by
  simp only [cNumerator, map_add, map_sub, map_mul, map_pow,
    map_one, swap_inX, swap_inY, swap_xx, swap_yy, swap_constant]
  ring

theorem cNumerator_eval_swap {F : Type*} [CommRing F] (f : ℚ →+* F) (x y : F) (N : ℕ) :
    evalXY f x y (cNumerator N) = evalXY f y x (cNumerator N) := by
  rw [← cNumerator_swap N, evalXY_swap, cNumerator_swap]

theorem cNumerator_diagonal {F : Type*} [CommRing F] (f : ℚ →+* F) (y : F) (N : ℕ) :
    evalXY f y y (cNumerator N) = 0 := by
  simp only [cNumerator, map_add, map_sub, map_mul, map_pow,
    map_one, evalXY_inX, evalXY_inY, evalXY_xx, evalXY_yy, evalXY_constant]
  ring

/-- 从实际 F2 恒等式得到真实 C 核在第一个成对除子上的消去。 -/
theorem cNumerator_first_root {F : Type*} [Field F] (f : ℚ →+* F)
    {N : ℕ} (hN : 1 ≤ N) (y : F) (ht : 1+y ≠ 0) :
    evalXY f (-1/(1+y)) y (cNumerator N) = 0 := by
  let U := (u N).eval₂ f y
  let V := (v N).eval₂ f y
  let Us := (uStar N).eval₂ f y
  let Vs := (vStar N).eval₂ f y
  let A := ((u N).comp theta).eval₂ f y
  let B := ((v N).comp theta).eval₂ f y
  let eb := f (b (N+1))
  let es := f (epsilon N)
  have hb : eb ≠ 0 := by
    simpa only [map_zero] using f.injective.ne (b_pos (N+1) (by omega)).ne'
  have hes : es*es = 1 := by
    have he := congrArg f (epsilon_sq N)
    simpa only [map_mul, map_one] using he
  have hpair := congrArg (Polynomial.eval₂ f y) (uvStar_pair hN)
  simp only [Polynomial.eval₂_add, Polynomial.eval₂_mul, Polynomial.eval₂_C,
    Polynomial.eval₂_pow, Polynomial.eval₂_one, Polynomial.eval₂_X] at hpair
  change U*Vs+Us*V = eb*(1+y)^(2*N)*(y^2+y+1) at hpair
  have hstar := congrArg (Polynomial.eval₂ f y) (theta_star_pair hN)
  simp only [Polynomial.eval₂_sub, Polynomial.eval₂_mul, Polynomial.eval₂_C,
    Polynomial.eval₂_pow, Polynomial.eval₂_one, Polynomial.eval₂_X,
    Polynomial.eval₂_add] at hstar
  change A*Vs-B*Us = es*eb*y^(2*N)*(y^2+y+1) at hstar
  have hu := sigma_u_eval₂ f N y ht
  have hv := sigma_v_eval₂ f hN y ht
  have hus := sigma_uStar_eval₂ f N y ht
  have hvs := sigma_vStar_eval₂ f hN y ht
  have ha : A = (u N).eval₂ f (-1-y) := by simp [A, theta, Polynomial.eval₂_comp]
  have hh : B = (v N).eval₂ f (-1-y) := by simp [B, theta, Polynomial.eval₂_comp]
  rw [← ha] at hus
  rw [← hh] at hvs
  have hw : (1+y)^(N+1)*
      ((u N).eval₂ f (-1/(1+y))*V-U*(v N).eval₂ f (-1/(1+y))) =
        -eb*(1+y)^(2*N)*(y^2+y+1) := by
    linear_combination V*hu-U*hv-hpair
  have hws : (1+y)^(N+1)*
      ((uStar N).eval₂ f (-1/(1+y))*Vs-Us*(vStar N).eval₂ f (-1/(1+y))) =
        eb*y^(2*N)*(y^2+y+1) := by
    linear_combination Vs*hus-Us*hvs+es*hstar+eb*y^(2*N)*(y^2+y+1)*hes
  have hd : (1+y)^(N+1) ≠ 0 := pow_ne_zero _ ht
  have hw' :
      (u N).eval₂ f (-1/(1+y))*V-U*(v N).eval₂ f (-1/(1+y)) =
        (-eb*(1+y)^(2*N)*(y^2+y+1))/(1+y)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hw)
  have hws' :
      (uStar N).eval₂ f (-1/(1+y))*Vs-Us*(vStar N).eval₂ f (-1/(1+y)) =
        (eb*y^(2*N)*(y^2+y+1))/(1+y)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hws)
  have hl : 1+(-1/(1+y))+(-1/(1+y))*y = 0 := by field_simp
  simp only [cNumerator, map_add, map_sub, map_mul, map_pow, map_one,
    evalXY_inX, evalXY_inY, evalXY_xx, evalXY_yy, evalXY_constant]
  change f ((b (N+1)^2)⁻¹)*
    ((u N).eval₂ f (-1/(1+y))*V-U*(v N).eval₂ f (-1/(1+y)))*
    ((uStar N).eval₂ f (-1/(1+y))*Vs-Us*(vStar N).eval₂ f (-1/(1+y))) -
    (-1/(1+y))^(2*N)*(y-(-1/(1+y)))*(1+(-1/(1+y))+(-1/(1+y))*y) +
    y^(2*N)*(y-(-1/(1+y)))*(1+y+(-1/(1+y))*y) = 0
  rw [hw', hws', hl]
  simp only [mul_zero, sub_zero, map_inv₀, map_pow]
  change (eb^2)⁻¹ * _ * _ + _ = 0
  rw [show 2*N = N+N by omega]
  simp only [pow_add, pow_succ]
  field_simp [ht, hb, pow_ne_zero N ht]
  ring


theorem cNumerator_second_root {F : Type*} [Field F] (f : ℚ →+* F)
    {N : ℕ} (hN : 1 ≤ N) (y : F) (hy : y ≠ 0) :
    evalXY f (-(1+y)/y) y (cNumerator N) = 0 := by
  let x := -(1+y)/y
  have hx : 1+x ≠ 0 := by
    have he : 1+x = -1/y := by dsimp [x]; field_simp
    rw [he]
    exact div_ne_zero (neg_ne_zero.mpr one_ne_zero) hy
  have hs : -1/(1+x) = y := by
    dsimp [x]
    field_simp
  have hr := cNumerator_first_root f hN x hx
  rw [hs, cNumerator_eval_swap] at hr
  exact hr

theorem beval_eq_evalXY (a : KernelField) (p : Bivariate) :
    beval a p = evalXY RatFunc.C a RatFunc.X p := by
  have he : coeffToField = Polynomial.eval₂RingHom RatFunc.C RatFunc.X := by
    apply RingHom.ext
    intro q
    exact coeffToField_eq_eval q
  simp only [beval, evalXY, he]

/-- 在 Q(y) 中的三个互异根，经本原性下降回 Q[x,y]。 -/
theorem denominator_dvd_of_roots (p : Bivariate)
    (hzero : beval RatFunc.X p = 0)
    (hfirst : beval (-1/(1+RatFunc.X)) p = 0)
    (hsecond : beval (-(1+RatFunc.X)/RatFunc.X) p = 0) :
    denominator ∣ p := by
  apply primitive_dvd_of_fraction_dvd denominator_primitive
  let pf := p.map coeffToField
  have h0 : (X-C RatFunc.X : Polynomial KernelField) ∣ pf := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change pf.eval RatFunc.X = 0
    dsimp only [pf]
    rw [Polynomial.eval_map]
    exact hzero
  have h1 : (X-C (-1/(1+RatFunc.X)) : Polynomial KernelField) ∣ pf := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change pf.eval (-1/(1+RatFunc.X)) = 0
    dsimp only [pf]
    rw [Polynomial.eval_map]
    exact hfirst
  have h2 : (X-C (-(1+RatFunc.X)/RatFunc.X) : Polynomial KernelField) ∣ pf := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change pf.eval (-(1+RatFunc.X)/RatFunc.X) = 0
    dsimp only [pf]
    rw [Polynomial.eval_map]
    exact hsecond
  obtain ⟨hd01, hd02, hd12⟩ := field_three_roots_distinct
  have hc01 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd01).isUnit
  have hc02 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd02).isUnit
  have hc12 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd12).isUnit
  obtain ⟨r, hr⟩ := (hc02.mul_left hc12).mul_dvd (hc01.mul_dvd h0 h1) h2
  let c : KernelField := -(1+RatFunc.X)*RatFunc.X
  have hc : c ≠ 0 := mul_ne_zero (neg_ne_zero.mpr field_one_add_ne_zero) RatFunc.X_ne_zero
  change denominator.map coeffToField ∣ pf
  refine ⟨C c⁻¹*r, ?_⟩
  rw [denominator_field_factor]
  change pf = C c * _ * (C c⁻¹*r)
  rw [hr]
  have hu : (C c : Polynomial KernelField)*C c⁻¹ = 1 := by
    rw [← Polynomial.C_mul, mul_inv_cancel₀ hc, Polynomial.C_1]
  linear_combination -((X-C RatFunc.X)*(X-C (-1/(1+RatFunc.X)))*
    (X-C (-(1+RatFunc.X)/RatFunc.X)))*r*hu


theorem denominator_dvd_cNumerator {N : ℕ} (hN : 1 ≤ N) :
    denominator ∣ cNumerator N := by
  apply denominator_dvd_of_roots
  · rw [beval_eq_evalXY]
    exact cNumerator_diagonal RatFunc.C RatFunc.X N
  · rw [beval_eq_evalXY]
    exact cNumerator_first_root RatFunc.C hN RatFunc.X field_one_add_ne_zero
  · rw [beval_eq_evalXY]
    exact cNumerator_second_root RatFunc.C hN RatFunc.X RatFunc.X_ne_zero

/-- 真实核 (4.12) 的实际多项式商；定义只使用原分子及其整除证明。 -/
noncomputable def cKernel (N : ℕ) : Bivariate :=
  if hN : 1 ≤ N then Classical.choose (denominator_dvd_cNumerator hN) else 0

theorem denominator_mul_cKernel {N : ℕ} (hN : 1 ≤ N) :
    denominator*cKernel N = cNumerator N := by
  unfold cKernel
  rw [dif_pos hN]
  exact (Classical.choose_spec (denominator_dvd_cNumerator hN)).symm

theorem cKernel_swap {N : ℕ} (hN : 1 ≤ N) : swapXY (cKernel N) = -cKernel N := by
  apply mul_left_cancel₀ denominator_primitive.ne_zero
  have he := congrArg swapXY (denominator_mul_cKernel hN)
  rw [map_mul, swap_denominator, cNumerator_swap] at he
  linear_combination -he + denominator_mul_cKernel hN

theorem cNumerator_degree {N : ℕ} (hN : 1 ≤ N) :
    (cNumerator N).natDegree ≤ 2*N+2 := by
  have hu := u_degree N
  have hv := (v_degree hN).trans (Nat.le_succ _)
  have hus : (uStar N).natDegree ≤ N+1 := reflect_degree _ _ hu
  have hvs : (vStar N).natDegree ≤ N+1 := reflect_degree _ _ hv
  have h1 := bracket_sub_degree (u N) (v N) (v N) (u N) (N+1) hu hv
  have h2 := bracket_sub_degree (uStar N) (vStar N) (vStar N) (uStar N) (N+1) hus hvs
  have hfirst : (C (C ((b (N+1)^2)⁻¹)) *
      (inX (u N)*inY (v N)-inY (u N)*inX (v N)) *
      (inX (uStar N)*inY (vStar N)-inY (uStar N)*inX (vStar N))).natDegree ≤ 2*N+2 := by
    have he1 : inX (u N)*inY (v N)-inY (u N)*inX (v N) =
        inX (u N)*inY (v N)-inX (v N)*inY (u N) := by ring
    have he2 : inX (uStar N)*inY (vStar N)-inY (uStar N)*inX (vStar N) =
        inX (uStar N)*inY (vStar N)-inX (vStar N)*inY (uStar N) := by ring
    rw [he1, he2]
    have h0 : (C (C ((b (N+1)^2)⁻¹)) : Bivariate).natDegree ≤ 0 := by simp
    exact (Polynomial.natDegree_mul_le_of_le
      (Polynomial.natDegree_mul_le_of_le h0 h1) h2).trans (by omega)
  have hx : (xx^(2*N)).natDegree ≤ 2*N := by simp [xx]
  have hy : (yy^(2*N)).natDegree ≤ 0 := by simp [yy]
  have hd : (yy-xx).natDegree ≤ 1 := by unfold xx yy; compute_degree <;> norm_num
  have ht1 := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le hx hd) pair_factor_degrees.1
  have ht2 := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le hy hd) pair_factor_degrees.2
  unfold cNumerator
  exact Polynomial.natDegree_add_le_of_degree_le
    ((Polynomial.natDegree_sub_le _ _).trans (max_le hfirst (ht1.trans (by omega))))
    (ht2.trans (by omega))

theorem cKernel_degree {N : ℕ} (hN : 1 ≤ N) :
    (cKernel N).natDegree ≤ 2*N-1 := by
  by_cases hc : cKernel N = 0
  · simp [hc]
  have he := Polynomial.natDegree_mul denominator_primitive.ne_zero hc
  rw [denominator_mul_cKernel hN, denominator_degree] at he
  have hb := cNumerator_degree hN
  omega

theorem swap_cKernel_degree {N : ℕ} (hN : 1 ≤ N) :
    (swapXY (cKernel N)).natDegree ≤ 2*N-1 := by
  rw [cKernel_swap hN, Polynomial.natDegree_neg]
  exact cKernel_degree hN

/-- C^{(N)} 是真实核的有限系数矩阵，不涉及 G 或目标矩阵等式。 -/
noncomputable def cMatrix (N : ℕ) : Matrix (Fin (2*N)) (Fin (2*N)) ℚ :=
  fun i j => (cKernel N).coeff i.val |>.coeff j.val

theorem cMatrix_skew {N : ℕ} (hN : 1 ≤ N) : (cMatrix N).transpose = -cMatrix N := by
  ext i j
  have he := congrArg (fun p : Bivariate => (p.coeff i.val).coeff j.val) (cKernel_swap hN)
  simpa only [swap_coeff, Polynomial.coeff_neg] using he

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Bidegree.lean <==
import CP.Kernel.Roots

namespace CP.Kernel
open Polynomial

/-- 有限二元多项式的变量交换。 -/
noncomputable def swapXY : Bivariate →+* Bivariate :=
  Polynomial.eval₂RingHom (Polynomial.mapRingHom Polynomial.C) yy

@[simp] theorem swap_inY (p : ℚ[X]) : swapXY (inY p) = inX p := by
  simp [swapXY, inY, inX]

@[simp] theorem swap_inX (p : ℚ[X]) : swapXY (inX p) = inY p := by
  have he := Polynomial.hom_eval₂ p (Polynomial.C : ℚ →+* ℚ[X])
    (Polynomial.C : ℚ[X] →+* Bivariate) (Polynomial.X : ℚ[X])
  simp only [Polynomial.eval₂_C_X] at he
  simp only [swapXY, Polynomial.coe_eval₂RingHom, inX, inY, Polynomial.eval₂_map]
  rw [he]
  have hg : (Polynomial.mapRingHom (Polynomial.C : ℚ →+* ℚ[X])).comp Polynomial.C =
      (Polynomial.C : ℚ[X] →+* Bivariate).comp Polynomial.C := by
    ext r
    simp
  rw [hg]
  rfl

@[simp] theorem swap_xx : swapXY xx = yy := by simp [swapXY, xx]
@[simp] theorem swap_yy : swapXY yy = xx := by simp [swapXY, yy, xx]
@[simp] theorem swap_constant (r : ℚ) : swapXY (C (C r)) = C (C r) := by
  simp [swapXY]

/-- 交换后的外层次数就是原来的 y 次数。 -/
theorem swap_denominator : swapXY denominator = -denominator := by
  simp only [denominator, map_mul, map_sub, map_add, map_one, swap_xx, swap_yy]
  ring

theorem denominator_degree : denominator.natDegree = 3 := by
  unfold denominator xx yy
  compute_degree <;> norm_num [Polynomial.coeff_one, Polynomial.coeff_X]
  intro he
  have hc := congrArg (Polynomial.eval (0:ℚ)) he
  norm_num at hc

@[simp] theorem inX_degree (p : ℚ[X]) : (inX p).natDegree = p.natDegree := by
  unfold inX
  exact Polynomial.natDegree_map_eq_of_injective (f := (Polynomial.C : ℚ →+* ℚ[X])) Polynomial.C_injective p
@[simp] theorem inY_degree (p : ℚ[X]) : (inY p).natDegree = 0 := by
  exact Polynomial.natDegree_C p

/-- 一个括号在两个变量上的分别次数界，完全有限。 -/
theorem bracket_degree (p r s t : ℚ[X]) (a : ℕ)
    (hp : p.natDegree ≤ a) (hr : r.natDegree ≤ a) :
    (inX p*inY s+inX r*inY t).natDegree ≤ a := by
  apply Polynomial.natDegree_add_le_of_degree_le
  · simpa only [inX_degree, inY_degree, add_zero] using
      (Polynomial.natDegree_mul_le (p := inX p) (q := inY s)).trans (by simpa)
  · simpa only [inX_degree, inY_degree, add_zero] using
      (Polynomial.natDegree_mul_le (p := inX r) (q := inY t)).trans (by simpa)

theorem bracket_sub_degree (p r s t : ℚ[X]) (a : ℕ)
    (hp : p.natDegree ≤ a) (hr : r.natDegree ≤ a) :
    (inX p*inY s-inX r*inY t).natDegree ≤ a := by
  apply (Polynomial.natDegree_sub_le _ _).trans
  apply max_le
  · exact Polynomial.natDegree_mul_le.trans (by simpa using hp)
  · exact Polynomial.natDegree_mul_le.trans (by simpa using hr)

theorem pair_factor_degrees :
    (1+xx+xx*yy).natDegree ≤ 1 ∧ (1+yy+xx*yy).natDegree ≤ 1 := by
  constructor <;> unfold xx yy <;> compute_degree <;> norm_num

theorem fNumerator_degree {N : ℕ} (hN : 1 ≤ N) :
    (fNumerator N).natDegree ≤ 2*N+2 := by
  have hu := (theta_comp_degree (u N)).trans (u_degree N)
  have hv := (theta_comp_degree (v N)).trans ((v_degree hN).trans (Nat.le_succ _))
  have h1 := bracket_degree ((u N).comp theta) ((v N).comp theta) (v N) (u N) (N+1) hu hv
  have h2 := bracket_sub_degree ((u N).comp theta) ((v N).comp theta)
    (vStar N) (uStar N) (N+1) hu hv
  have h0 : (-C (C (epsilon N / b (N+1)^2)) : Bivariate).natDegree ≤ 0 := by simp
  have hh := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le h0 h1) h2
  simpa only [zero_add, show N+1+(N+1) = 2*N+2 by omega] using hh

theorem swap_fNumerator_degree {N : ℕ} (hN : 1 ≤ N) :
    (swapXY (fNumerator N)).natDegree ≤ 2*N+2 := by
  have hu := u_degree N
  have hv := (v_degree hN).trans (Nat.le_succ _)
  have hus : (uStar N).natDegree ≤ N+1 := reflect_degree _ _ hu
  have hvs : (vStar N).natDegree ≤ N+1 := reflect_degree _ _ hv
  have h1 := bracket_degree (v N) (u N) ((u N).comp theta) ((v N).comp theta) (N+1) hv hu
  have h2 := bracket_sub_degree (vStar N) (uStar N) ((u N).comp theta)
    ((v N).comp theta) (N+1) hvs hus
  have h0 : (-C (C (epsilon N / b (N+1)^2)) : Bivariate).natDegree ≤ 0 := by simp
  have hh := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le h0 h1) h2
  have he : swapXY (fNumerator N) = -C (C (epsilon N / b (N+1)^2)) *
      (inX (v N)*inY ((u N).comp theta)+inX (u N)*inY ((v N).comp theta)) *
      (inX (vStar N)*inY ((u N).comp theta)-inX (uStar N)*inY ((v N).comp theta)) := by
    simp only [fNumerator, map_mul, map_neg, map_add, map_sub,
      swap_constant, swap_inX, swap_inY]
    ring
  rw [he]
  simpa only [zero_add, show N+1+(N+1) = 2*N+2 by omega] using hh

theorem pNumerator_degree {N : ℕ} (hN : 1 ≤ N) :
    (pNumerator N).natDegree ≤ 2*N+2 := by
  have h0 : (yy^(2*N)).natDegree ≤ 0 := by simp [yy]
  have ht := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le h0 pair_factor_degrees.1) pair_factor_degrees.2
  unfold pNumerator
  exact (Polynomial.natDegree_sub_le _ _).trans
    (max_le (fNumerator_degree hN) (ht.trans (by omega)))

theorem swap_pNumerator_degree {N : ℕ} (hN : 1 ≤ N) :
    (swapXY (pNumerator N)).natDegree ≤ 2*N+2 := by
  have h0 : (xx^(2*N)).natDegree ≤ 2*N := by simp [xx]
  have ht := Polynomial.natDegree_mul_le_of_le
    (Polynomial.natDegree_mul_le_of_le h0 pair_factor_degrees.1) pair_factor_degrees.2
  have he : swapXY (pNumerator N) = swapXY (fNumerator N) -
      xx^(2*N)*(1+xx+xx*yy)*(1+yy+xx*yy) := by
    simp only [pNumerator, map_sub, map_mul, map_pow, map_add, map_one, swap_xx, swap_yy]
    ring
  rw [he]
  exact (Polynomial.natDegree_sub_le _ _).trans
    (max_le (swap_fNumerator_degree hN) (ht.trans (by omega)))

theorem pKernel_degree {N : ℕ} (hN : 1 ≤ N) :
    (pKernel N).natDegree ≤ 2*N-1 := by
  by_cases hp : pKernel N = 0
  · simp [hp]
  have hd : denominator ≠ 0 := denominator_primitive.ne_zero
  have he := Polynomial.natDegree_mul hd hp
  rw [denominator_mul_pKernel hN, denominator_degree] at he
  have hb := pNumerator_degree hN
  omega

theorem swap_pKernel_degree {N : ℕ} (hN : 1 ≤ N) :
    (swapXY (pKernel N)).natDegree ≤ 2*N-1 := by
  by_cases hp : swapXY (pKernel N) = 0
  · simp [hp]
  have hd : -denominator ≠ 0 := neg_ne_zero.mpr denominator_primitive.ne_zero
  have he := Polynomial.natDegree_mul hd hp
  have hh := congrArg swapXY (denominator_mul_pKernel hN)
  rw [map_mul, swap_denominator] at hh
  rw [hh, Polynomial.natDegree_neg, denominator_degree] at he
  have hb := swap_pNumerator_degree hN
  omega

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Bivariate.lean <==
import CP.Kernel.Theta
import Mathlib.RingTheory.Polynomial.GaussLemma
import Mathlib.FieldTheory.RatFunc.AsPolynomial

/-! 以外层变量表示 x，内层变量表示 y；各系数均属于 ℚ。 -/
namespace CP.Kernel
open Polynomial

abbrev Bivariate := Polynomial (Polynomial ℚ)

noncomputable def inX (p : ℚ[X]) : Bivariate := p.map Polynomial.C
noncomputable def inY (p : ℚ[X]) : Bivariate := Polynomial.C p
noncomputable def xx : Bivariate := Polynomial.X
noncomputable def yy : Bivariate := Polynomial.C Polynomial.X

noncomputable def denominator : Bivariate :=
  (yy-xx)*(1+xx+xx*yy)*(1+yy+xx*yy)

/-- 规范 (6.11) 的 F 的分子，标量分母 b² 已在 ℚ 内处理。 -/
noncomputable def fNumerator (N : ℕ) : Bivariate :=
  -Polynomial.C (Polynomial.C (epsilon N / b (N+1)^2)) *
    (inX ((u N).comp theta)*inY (v N) + inX ((v N).comp theta)*inY (u N)) *
    (inX ((u N).comp theta)*inY (vStar N) -
      inX ((v N).comp theta)*inY (uStar N))

/-- P = F + y^(2N)/(x-y) 通分后的实际分子。 -/
noncomputable def pNumerator (N : ℕ) : Bivariate :=
  fNumerator N - yy^(2*N)*(1+xx+xx*yy)*(1+yy+xx*yy)

/-- 规范 (4.12) 中真实 C 核的通分分子。 -/
noncomputable def cNumerator (N : ℕ) : Bivariate :=
  Polynomial.C (Polynomial.C ((b (N+1)^2)⁻¹)) *
    (inX (u N)*inY (v N)-inY (u N)*inX (v N)) *
    (inX (uStar N)*inY (vStar N)-inY (uStar N)*inX (vStar N)) -
    xx^(2*N)*(yy-xx)*(1+xx+xx*yy) +
    yy^(2*N)*(yy-xx)*(1+yy+xx*yy)

/-- 此处“互素”先在系数分式域中处理；回到多项式环使用本原性。 -/
theorem denominator_primitive : denominator.IsPrimitive := by
  have h0 : (yy-xx).IsPrimitive := by
    intro r hr
    have hd := ((Polynomial.C_dvd_iff_dvd_coeff _ _).mp hr) 1
    have hd' : r ∣ (-1 : ℚ[X]) := by simpa [xx, yy] using hd
    exact isUnit_of_dvd_one (by simpa using hd')
  have h1 : (1+xx+xx*yy).IsPrimitive := by
    intro r hr
    have hd := ((Polynomial.C_dvd_iff_dvd_coeff _ _).mp hr) 0
    exact isUnit_of_dvd_one (by simpa [xx, yy] using hd)
  have h2 : (1+yy+xx*yy).IsPrimitive := by
    intro r hr
    have hd0 := ((Polynomial.C_dvd_iff_dvd_coeff _ _).mp hr) 0
    have hd1 := ((Polynomial.C_dvd_iff_dvd_coeff _ _).mp hr) 1
    have hc0 : r ∣ (1+X : ℚ[X]) := by simpa [xx, yy] using hd0
    have hc1 : r ∣ (X : ℚ[X]) := by simpa [xx, yy, Polynomial.coeff_one] using hd1
    exact isUnit_of_dvd_one (by simpa using dvd_sub hc0 hc1)
  exact (h0.mul h1).mul h2

/-- 本项目需要的 Gauss 引理版本：被除式不必本原。 -/
theorem primitive_dvd_of_fraction_dvd {p q : Bivariate} (hp : p.IsPrimitive)
    (hd : p.map (algebraMap ℚ[X] (RatFunc ℚ)) ∣
      q.map (algebraMap ℚ[X] (RatFunc ℚ))) : p ∣ q := by
  by_cases hq : q = 0
  · simp [hq]
  have hc : algebraMap ℚ[X] (RatFunc ℚ) q.content ≠ 0 :=
    RatFunc.algebraMap_ne_zero (fun he => hq (Polynomial.content_eq_zero_iff.mp he))
  have hd' : p.map (algebraMap ℚ[X] (RatFunc ℚ)) ∣
      q.primPart.map (algebraMap ℚ[X] (RatFunc ℚ)) := by
    obtain ⟨r, hr⟩ := hd
    have he := q.eq_C_content_mul_primPart
    have hm := congrArg (Polynomial.map (algebraMap ℚ[X] (RatFunc ℚ))) he
    rw [Polynomial.map_mul, Polynomial.map_C] at hm
    refine ⟨C ((algebraMap ℚ[X] (RatFunc ℚ) q.content)⁻¹)*r, ?_⟩
    calc
      _ = C ((algebraMap ℚ[X] (RatFunc ℚ) q.content)⁻¹)*
          (C (algebraMap ℚ[X] (RatFunc ℚ) q.content)*
            q.primPart.map (algebraMap ℚ[X] (RatFunc ℚ))) := by
        rw [← mul_assoc, ← Polynomial.C_mul, inv_mul_cancel₀ hc, Polynomial.C_1, one_mul]
      _ = _ := by rw [← hm, hr]; ring
  exact (hp.dvd_of_fraction_map_dvd_fraction_map
    q.isPrimitive_primPart hd').trans q.primPart_dvd

@[simp] theorem eval_inX (p a : ℚ[X]) : (inX p).eval a = p.comp a := by
  rw [inX, Polynomial.eval_map]
  rfl

@[simp] theorem eval_inY (p a : ℚ[X]) : (inY p).eval a = p := by
  simp [inY]

theorem pNumerator_diagonal {N : ℕ} (hN : 1 ≤ N) :
    (pNumerator N).eval X = 0 := by
  have hb : b (N+1) ≠ 0 := (b_pos _ (by omega)).ne'
  have he : epsilon N / b (N+1)^2 * epsilon N * b (N+1) * b (N+1) = 1 := by
    have hs := epsilon_sq N
    field_simp [hb]
    linear_combination b (N+1)^2*hs
  have hc : C (epsilon N / b (N+1)^2)*C (epsilon N)*C (b (N+1))*C (b (N+1)) =
      (1 : ℚ[X]) := by
    rw [← Polynomial.C_mul, ← Polynomial.C_mul, ← Polynomial.C_mul, he, Polynomial.C_1]
  simp only [pNumerator, fNumerator, Polynomial.eval_sub, Polynomial.eval_mul,
    Polynomial.eval_neg, Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_add,
    Polynomial.eval_one, eval_inX, eval_inY, Polynomial.comp_X]
  rw [theta_pair hN, theta_star_pair hN]
  simp only [xx, yy, Polynomial.eval_X, Polynomial.eval_C]
  linear_combination X^(2*N)*(X^2+X+1)^2*hc

theorem diagonal_factor_dvd {N : ℕ} (hN : 1 ≤ N) :
    (yy-xx) ∣ pNumerator N := by
  have hd : (xx-yy) ∣ pNumerator N :=
    Polynomial.dvd_iff_isRoot.mpr (pNumerator_diagonal hN)
  have hn : -(xx-yy) ∣ pNumerator N := neg_dvd.mpr hd
  simpa only [neg_sub] using hn

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/CReflection.lean <==
import CP.Kernel.ActualC

namespace CP.Kernel
open Polynomial

noncomputable def alternant (N : ℕ) : Bivariate :=
  inX (u N)*inY (v N)-inX (v N)*inY (u N)
noncomputable def starAlternant (N : ℕ) : Bivariate :=
  inX (uStar N)*inY (vStar N)-inX (vStar N)*inY (uStar N)

theorem reflect_alternant (N : ℕ) :
    reflectXY (N+1) (alternant N) = starAlternant N := by
  simp only [alternant, starAlternant, reflectXY_sub, reflectXY_separated, uStar, vStar]

theorem reflect_starAlternant (N : ℕ) :
    reflectXY (N+1) (starAlternant N) = alternant N := by
  simp only [alternant, starAlternant, reflectXY_sub, reflectXY_separated,
    uStar, vStar, reflect_twice]

theorem alternant_degrees {N : ℕ} (hN : 1 ≤ N) :
    (alternant N).natDegree ≤ N+1 ∧ (starAlternant N).natDegree ≤ N+1 ∧
    (swapXY (alternant N)).natDegree ≤ N+1 ∧
    (swapXY (starAlternant N)).natDegree ≤ N+1 := by
  have hu := u_degree N
  have hv := (v_degree hN).trans (Nat.le_succ _)
  have hus : (uStar N).natDegree ≤ N+1 := reflect_degree _ _ hu
  have hvs : (vStar N).natDegree ≤ N+1 := reflect_degree _ _ hv
  have h1 := bracket_sub_degree (u N) (v N) (v N) (u N) (N+1) hu hv
  have h2 := bracket_sub_degree (uStar N) (vStar N) (vStar N) (uStar N) (N+1) hus hvs
  have hs1 : swapXY (alternant N) = -alternant N := by
    simp only [alternant, map_sub, map_mul, swap_inX, swap_inY]; ring
  have hs2 : swapXY (starAlternant N) = -starAlternant N := by
    simp only [starAlternant, map_sub, map_mul, swap_inX, swap_inY]; ring
  refine ⟨h1, h2, ?_, ?_⟩
  · rw [hs1, Polynomial.natDegree_neg]; exact h1
  · rw [hs2, Polynomial.natDegree_neg]; exact h2

theorem c_tail_reflect (q : ℕ) :
    reflectXY (q+2) (xx^q*(yy-xx)*(1+xx+xx*yy)) =
      -yy^q*(yy-xx)*(1+yy+xx*yy) := by
  have h0 : (yy-xx).natDegree ≤ 1 := by unfold xx yy; compute_degree
  have hs0 : (swapXY (yy-xx)).natDegree ≤ 1 := by
    rw [pair_factors_swap.1, Polynomial.natDegree_neg]; exact h0
  have h1 := pair_factor_degrees.1
  have hs1 : (swapXY (1+xx+xx*yy)).natDegree ≤ 1 := by
    rw [pair_factors_swap.2.1]; exact pair_factor_degrees.2
  have hp := Polynomial.natDegree_mul_le_of_le h0 h1
  have hsp : (swapXY ((yy-xx)*(1+xx+xx*yy))).natDegree ≤ 2 := by
    rw [map_mul]; exact Polynomial.natDegree_mul_le_of_le hs0 hs1
  have hx : (xx^q).natDegree ≤ q := by simp [xx]
  have hsx : (swapXY (xx^q)).natDegree ≤ q := by simp [yy]
  rw [mul_assoc, reflectXY_mul _ _ _ _ hx hp hsx hsp]
  have hm : reflectXY q (xx^q) = yy^q := by
    simpa [Polynomial.revAt] using reflectXY_monomial q q 0
  rw [hm,
    reflectXY_mul _ _ _ _ h0 h1 hs0 hs1,
    reflectXY_pair_factors.1, reflectXY_pair_factors.2.1]
  ring

theorem reflectXY_twice (d : ℕ) (p : Bivariate) :
    reflectXY d (reflectXY d p) = p := by
  ext i j
  simp only [reflectXY_coeff, Polynomial.revAt_invol]

theorem c_tail_reflect_second (q : ℕ) :
    reflectXY (q+2) (yy^q*(yy-xx)*(1+yy+xx*yy)) =
      -xx^q*(yy-xx)*(1+xx+xx*yy) := by
  have he := congrArg (reflectXY (q+2)) (c_tail_reflect q)
  rw [reflectXY_twice] at he
  have hn (p : Bivariate) : reflectXY (q+2) (-p) = -reflectXY (q+2) p := by
    ext i j
    simp only [reflectXY_coeff, Polynomial.coeff_neg]
  have he' : -yy^q*(yy-xx)*(1+yy+xx*yy) = -(yy^q*(yy-xx)*(1+yy+xx*yy)) := by ring
  rw [he', hn] at he
  linear_combination he

theorem cNumerator_reflection {N : ℕ} (hN : 1 ≤ N) :
    reflectXY (2*N+2) (cNumerator N) = cNumerator N := by
  have hn : cNumerator N = C (C ((b (N+1)^2)⁻¹))*(alternant N*starAlternant N) -
      xx^(2*N)*(yy-xx)*(1+xx+xx*yy) + yy^(2*N)*(yy-xx)*(1+yy+xx*yy) := by
    unfold cNumerator alternant starAlternant
    ring
  obtain ⟨h1,h2,h3,h4⟩ := alternant_degrees hN
  rw [hn, reflectXY_add, reflectXY_sub, reflectXY_scalar,
    c_tail_reflect, c_tail_reflect_second,
    show 2*N+2 = (N+1)+(N+1) by omega,
    reflectXY_mul _ _ _ _ h1 h2 h3 h4, reflect_alternant, reflect_starAlternant]
  ring

theorem cKernel_reflection {N : ℕ} (hN : 1 ≤ N) :
    reflectXY (2*N-1) (cKernel N) = -cKernel N := by
  apply mul_left_cancel₀ denominator_primitive.ne_zero
  have hdx : denominator.natDegree ≤ 3 := denominator_degree.le
  have hdy : (swapXY denominator).natDegree ≤ 3 := by
    rw [swap_denominator, Polynomial.natDegree_neg]; exact hdx
  have hr := reflectXY_mul denominator (cKernel N) 3 (2*N-1)
    hdx (cKernel_degree hN) hdy (swap_cKernel_degree hN)
  rw [show 3+(2*N-1) = 2*N+2 by omega, denominator_mul_cKernel hN,
    cNumerator_reflection hN, denominator_reflect] at hr
  linear_combination hr + denominator_mul_cKernel hN

theorem cMatrix_reflection {N : ℕ} (hN : 1 ≤ N) :
    R (2*N)*cMatrix N*R (2*N) = -cMatrix N := by
  ext i j
  have he := congrArg (fun p : Bivariate => (p.coeff i.val).coeff j.val)
    (cKernel_reflection hN)
  simp only [Polynomial.coeff_neg, reflectXY_coeff] at he
  rw [Polynomial.revAt_le (by have := i.isLt; omega),
    Polynomial.revAt_le (by have := j.isLt; omega)] at he
  simpa only [cMatrix, Matrix.neg_apply, mul_R_apply, R_mul_apply,
    Fin.val_rev, Nat.sub_sub, Nat.add_comm] using he

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/DescentAlgebra.lean <==
import CP.Kernel.CReflection

set_option maxHeartbeats 2000000

namespace CP.Kernel
open Polynomial

noncomputable def thetaStarAlternant (N : ℕ) : Bivariate :=
  inX ((u N).comp theta)*inY (vStar N)-inX ((v N).comp theta)*inY (uStar N)

/-- (6.14) 余项的分子，完全有限多项式。 -/
noncomputable def descentRemainder (N : ℕ) : Bivariate :=
  C (C ((b (N+1)^2)⁻¹))*alternant N*thetaStarAlternant N

section FieldAlgebra
variable {F : Type*} [Field F] (f : ℚ →+* F)

theorem denominator_sigma (x y : F) (ht : 1+x ≠ 0) :
    (1+x)^3*evalXY f (-1/(1+x)) y denominator = -evalXY f x y denominator := by
  simp only [denominator, map_mul, map_add, map_sub, map_one, evalXY_xx, evalXY_yy]
  field_simp
  ring

theorem cNumerator_sigma {N : ℕ} (hN : 1 ≤ N) (x y : F) (ht : 1+x ≠ 0) :
    -(1+x)^(2*N+2)*evalXY f (-1/(1+x)) y (cNumerator N) =
      (1+x)^(2*N)*evalXY f x y (pNumerator N) +
      x^(2*N)*evalXY f x y (descentRemainder N) - (y-x)*(1+y+x*y) := by
  let U := (u N).eval₂ f x
  let V := (v N).eval₂ f x
  let Us := (uStar N).eval₂ f x
  let Vs := (vStar N).eval₂ f x
  let A := ((u N).comp theta).eval₂ f x
  let B := ((v N).comp theta).eval₂ f x
  let uy := (u N).eval₂ f y
  let vy := (v N).eval₂ f y
  let usy := (uStar N).eval₂ f y
  let vsy := (vStar N).eval₂ f y
  let eb := f (b (N+1))
  let es := f (epsilon N)
  have hb : eb ≠ 0 := by
    simpa only [map_zero] using f.injective.ne (b_pos (N+1) (by omega)).ne'
  have hes : es*es = 1 := by
    simpa only [map_mul, map_one] using congrArg f (epsilon_sq N)
  have hu := sigma_u_eval₂ f N x ht
  have hv := sigma_v_eval₂ f hN x ht
  have hus := sigma_uStar_eval₂ f N x ht
  have hvs := sigma_vStar_eval₂ f hN x ht
  have ha : A = (u N).eval₂ f (-1-x) := by simp [A, theta, Polynomial.eval₂_comp]
  have hh : B = (v N).eval₂ f (-1-x) := by simp [B, theta, Polynomial.eval₂_comp]
  rw [← ha] at hus
  rw [← hh] at hvs
  have hd : (1+x)^(N+1) ≠ 0 := pow_ne_zero _ ht
  have hu' : (u N).eval₂ f (-1/(1+x)) = -Us/(1+x)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hu)
  have hv' : (v N).eval₂ f (-1/(1+x)) = Vs/(1+x)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hv)
  have hus' : (uStar N).eval₂ f (-1/(1+x)) = (es*A)/(1+x)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hus)
  have hvs' : (vStar N).eval₂ f (-1/(1+x)) = (es*B)/(1+x)^(N+1) :=
    (eq_div_iff hd).mpr (by simpa only [mul_comm] using hvs)
  have heU := congrArg (Polynomial.eval₂ f x) (uStar_theta N)
  have heV := congrArg (Polynomial.eval₂ f x) (vStar_theta hN)
  simp only [Polynomial.eval₂_sub, Polynomial.eval₂_mul, Polynomial.eval₂_C,
    Polynomial.eval₂_pow, Polynomial.eval₂_add, Polynomial.eval₂_one,
    Polynomial.eval₂_X, Polynomial.eval₂_neg] at heU heV
  change Us = es*x^(2*N)*U-(1+x)^(2*N)*A at heU
  change Vs = -es*x^(2*N)*V-(1+x)^(2*N)*B at heV
  let w := (u N).eval₂ f (-1/(1+x))*vy-uy*(v N).eval₂ f (-1/(1+x))
  let ws := (uStar N).eval₂ f (-1/(1+x))*vsy-usy*(vStar N).eval₂ f (-1/(1+x))
  have hw : (1+x)^(N+1)*w = -Us*vy-uy*Vs := by
    dsimp only [w]
    linear_combination vy*hu-uy*hv
  have hws : (1+x)^(N+1)*ws = es*(A*vsy-B*usy) := by
    dsimp only [ws]
    linear_combination vsy*hus-usy*hvs
  have hprod : (1+x)^(2*N+2)*(w*ws) = -es*(Us*vy+uy*Vs)*(A*vsy-B*usy) := by
    calc
      _ = ((1+x)^(N+1)*w)*((1+x)^(N+1)*ws) := by
        rw [show 2*N+2 = (N+1)+(N+1) by omega, pow_add]; ring
      _ = _ := by rw [hw,hws]; ring
  have hp : (-1:F)^(2*N) = 1 := by rw [pow_mul]; norm_num
  have htail1 : (1+x)^(2*N+2)*(-1/(1+x))^(2*N)*
      (y-(-1/(1+x)))*(1+(-1/(1+x))+(-1/(1+x))*y) = (x-y)*(1+y+x*y) := by
    rw [div_pow, hp, pow_add]
    have hc : (1+x)^(2*N)*(1+x)^2*(1/(1+x)^(2*N)) = (1+x)^2 := by
      field_simp
    rw [hc]
    field_simp
    ring
  have htail2 : (1+x)^(2*N+2)*y^(2*N)*
      (y-(-1/(1+x)))*(1+y+(-1/(1+x))*y) =
      (1+x)^(2*N)*y^(2*N)*(1+x+x*y)*(1+y+x*y) := by
    have ht2 : (1+x)^2*(y-(-1/(1+x)))*(1+y+(-1/(1+x))*y) =
        (1+x+x*y)*(1+y+x*y) := by field_simp; ring
    rw [pow_add]
    linear_combination (1+x)^(2*N)*y^(2*N)*ht2
  simp only [cNumerator, pNumerator, fNumerator, descentRemainder, alternant,
    thetaStarAlternant, map_mul, map_add, map_sub, map_neg, map_pow, map_one,
    evalXY_inX, evalXY_inY, evalXY_xx, evalXY_yy, evalXY_constant, map_div₀, map_inv₀]
  change -(1+x)^(2*N+2)*((eb^2)⁻¹*w*ws -
    (-1/(1+x))^(2*N)*(y-(-1/(1+x)))*(1+(-1/(1+x))+(-1/(1+x))*y) +
    y^(2*N)*(y-(-1/(1+x)))*(1+y+(-1/(1+x))*y)) =
    (1+x)^(2*N)*(-(es/eb^2)*(A*vy+B*uy)*(A*vsy-B*usy)-y^(2*N)*(1+x+x*y)*(1+y+x*y))+
    x^(2*N)*((eb^2)⁻¹*(U*vy-V*uy)*(A*vsy-B*usy))-(y-x)*(1+y+x*y)
  rw [heU, heV] at hprod
  simp only [div_eq_mul_inv]
  linear_combination -(eb^2)⁻¹*hprod + htail1 - htail2 +
    (eb^2)⁻¹*x^(2*N)*(U*vy-V*uy)*(A*vsy-B*usy)*hes


/-- F4 的清分母版本。这里尚未使用任何幂级数或截断交换。 -/
theorem cKernel_sigma_cleared {N : ℕ} (hN : 1 ≤ N) (x y : F) (ht : 1+x ≠ 0) :
    (1+x)^(2*N)*evalXY f x y denominator *
      (evalXY f (-1/(1+x)) y (cKernel N)/(1+x)-evalXY f x y (pKernel N)) +
      (y-x)*(1+y+x*y) = x^(2*N)*evalXY f x y (descentRemainder N) := by
  have hd := denominator_sigma f x y ht
  have hc := congrArg (evalXY f (-1/(1+x)) y) (denominator_mul_cKernel hN)
  have hp := congrArg (evalXY f x y) (denominator_mul_pKernel hN)
  simp only [map_mul] at hc hp
  have hn := cNumerator_sigma f hN x y ht
  rw [← hc, ← hp] at hn
  have he : -(1+x)^(2*N+2)*
      (evalXY f (-1/(1+x)) y denominator*evalXY f (-1/(1+x)) y (cKernel N)) =
      (1+x)^(2*N)*evalXY f x y denominator*
      (evalXY f (-1/(1+x)) y (cKernel N)/(1+x)) := by
    have hd' : evalXY f x y denominator = -(1+x)^3*evalXY f (-1/(1+x)) y denominator := by
      linear_combination hd
    rw [hd', pow_add]
    field_simp
    ring
  rw [he] at hn
  linear_combination hn

end FieldAlgebra
end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/EvenInverse.lean <==
import CP.Kernel.ExactTruncation
import CP.EvenBridge

namespace CP.Kernel
open Matrix

/-- 实际 J 的反序反变性。 -/
theorem jMatrix_reflection (q : ℕ) : R q*jMatrix q*R q = -jMatrix q := by
  unfold jMatrix
  rw [Matrix.mul_sub, Matrix.sub_mul]
  have h1 : R q*(R q*(G q)⁻¹)*R q = (G q)⁻¹*R q := by
    rw [← Matrix.mul_assoc, R_sq, Matrix.one_mul]
  have h2 : R q*((G q)⁻¹*R q)*R q = R q*(G q)⁻¹ := by
    simp only [Matrix.mul_assoc, R_sq, Matrix.mul_one]
  rw [h1,h2]
  abel

theorem j_sub_c_reflection {N : ℕ} (hN : 1 ≤ N) :
    R (2*N)*(jMatrix (2*N)-cMatrix N)*R (2*N) = -(jMatrix (2*N)-cMatrix N) := by
  rw [Matrix.mul_sub, Matrix.sub_mul, jMatrix_reflection, cMatrix_reflection hN]
  abel

theorem G_jMatrix (q : ℕ) :
    G q*jMatrix q = G q*R q*(G q)⁻¹-R q := by
  have hu : IsUnit (G q).det := by rw [det_G]; exact isUnit_one
  unfold jMatrix
  rw [Matrix.mul_sub, ← Matrix.mul_assoc, ← Matrix.mul_assoc,
    Matrix.mul_nonsing_inv _ hu, Matrix.one_mul]

/-- 具体下降式的所有假设来自实际 P、C 核，无额外数学假设。 -/
theorem cp_descent {N : ℕ} (hN : 1 ≤ N) :
    G (2*N)*(jMatrix (2*N)-cMatrix N)+
      R (2*N)*G (2*N)*(jMatrix (2*N)-cMatrix N)*R (2*N) = -R (2*N) := by
  have hg : G (2*N)*(jMatrix (2*N)-cMatrix N) = -R (2*N)-pMatrix N := by
    rw [Matrix.mul_sub, G_jMatrix, G_cMatrix hN]
    abel
  calc
    _ = -R (2*N)-pMatrix N+R (2*N)*(-R (2*N)-pMatrix N)*R (2*N) := by
      rw [Matrix.mul_assoc (R (2*N)) (G (2*N)), hg]
    _ = -R (2*N)-R (2*N)-(pMatrix N+R (2*N)*pMatrix N*R (2*N)) := by
      rw [Matrix.mul_sub, Matrix.sub_mul, Matrix.mul_neg, R_sq, Matrix.neg_mul, Matrix.one_mul]
      abel
    _ = -R (2*N) := by rw [pMatrix_reflection hN]; abel

/-- F5 核心：任意 N≥1 的实际有限矩阵右逆公式。 -/
theorem omega_mul_J_sub_C (N : ℕ) (hN : 1 ≤ N) :
    omega (2*N)*(jMatrix (2*N)-cMatrix N) = 1 := by
  exact inverse_from_descent (G (2*N)) (R (2*N)) (jMatrix (2*N)-cMatrix N)
    (R_sq (2*N)) (j_sub_c_reflection hN) (cp_descent hN)

/-- 有限同阶矩阵的右逆自动为真正逆；未假定 Ω 可逆。 -/
theorem omega_inverse_eq_J_sub_C (N : ℕ) (hN : 1 ≤ N) :
    (omega (2*N))⁻¹ = jMatrix (2*N)-cMatrix N := by
  exact inverse_from_descent_eq (G (2*N)) (R (2*N)) (jMatrix (2*N)-cMatrix N)
    (R_sq (2*N)) (j_sub_c_reflection hN) (cp_descent hN)

theorem omega_det_ne_zero (N : ℕ) (hN : 1 ≤ N) : (omega (2*N)).det ≠ 0 := by
  exact det_ne_zero_from_right_inverse _ _ (omega_mul_J_sub_C N hN)

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/ExactTruncation.lean <==
import CP.Kernel.DescentAlgebra
import CP.Kernel.SeriesCoefficients

namespace CP.Kernel
open Polynomial Finset Matrix CP.Series

set_option maxHeartbeats 4000000
set_option synthInstance.maxHeartbeats 2000000

theorem hom_evalXY {F H : Type*} [CommRing F] [CommRing H]
    (f : ℚ →+* F) (g : F →+* H) (x y : F) (p : Bivariate) :
    g (evalXY f x y p) = evalXY (g.comp f) (g x) (g y) p := by
  have he := Polynomial.hom_eval₂ p (Polynomial.eval₂RingHom f y) g x
  have hh : g.comp (Polynomial.eval₂RingHom f y) = Polynomial.eval₂RingHom (g.comp f) (g y) := by
    apply RingHom.ext
    intro a
    exact Polynomial.hom_eval₂ a f g y
  simpa only [evalXY, Polynomial.coe_eval₂RingHom, hh] using he

abbrev SeriesFractionField := FractionRing KernelSeries
noncomputable def seriesToField : KernelSeries →+* SeriesFractionField := algebraMap _ _

theorem seriesToField_injective : Function.Injective seriesToField :=
  IsFractionRing.injective KernelSeries SeriesFractionField

theorem polynomialSeries_denominator_constant :
    PowerSeries.constantCoeff KernelField (polynomialSeries denominator) =
      RatFunc.X*(1+RatFunc.X) := by
  rw [polynomialSeries_evalXY]
  simp only [denominator, map_mul, map_add, map_sub, map_one, evalXY_xx, evalXY_yy,
    PowerSeries.constantCoeff_X, PowerSeries.constantCoeff_C, sub_zero, add_zero, zero_mul, one_mul, mul_one]

theorem polynomialSeries_denominator_unit :
    PowerSeries.constantCoeff KernelField (polynomialSeries denominator) ≠ 0 := by
  rw [polynomialSeries_denominator_constant]
  exact mul_ne_zero RatFunc.X_ne_zero field_one_add_ne_zero

/-- 从已证有理函数恒等式运输到幂级数环中的清分母恒等式。
分式域仅用于忠实运输；最终等式本身在 Q(y)[[x]]。 -/
theorem cKernel_series_cleared {N : ℕ} (hN : 1 ≤ N) :
    (1+PowerSeries.X : KernelSeries)^(2*N)*polynomialSeries denominator *
      (negPower KernelField 1*substitutedSeries (cKernel N)-polynomialSeries (pKernel N)) +
      (PowerSeries.C KernelField RatFunc.X-PowerSeries.X)*
        (1+PowerSeries.C KernelField RatFunc.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X) =
      PowerSeries.X^(2*N)*polynomialSeries (descentRemainder N) := by
  let f := (PowerSeries.C KernelField).comp RatFunc.C
  let g := seriesToField
  let x := g (PowerSeries.X : KernelSeries)
  let y := g (PowerSeries.C KernelField RatFunc.X)
  have hz : (1+x)*g (negPower KernelField 1) = 1 := by
    have he := congrArg g (negPower_one_inverse KernelField)
    simpa only [map_mul, map_add, map_one] using he
  have ht : 1+x ≠ 0 := by intro he; rw [he, zero_mul] at hz; exact zero_ne_one hz
  have hg : g (negPower KernelField 1) = (1+x)⁻¹ := by
    apply (mul_left_cancel₀ ht)
    rw [hz, mul_inv_cancel₀ ht]
  have hn := cKernel_sigma_cleared (g.comp f) hN x y ht
  apply seriesToField_injective
  simp only [map_add, map_sub, map_mul, map_pow, map_one]
  rw [polynomialSeries_evalXY, polynomialSeries_evalXY, polynomialSeries_evalXY,
    substitutedSeries_evalXY]
  simp only [hom_evalXY, map_neg]
  change (1+x)^(2*N)*evalXY (g.comp f) x y denominator *
    (g (negPower KernelField 1)*evalXY (g.comp f) (-g (negPower KernelField 1)) y (cKernel N)-
      evalXY (g.comp f) x y (pKernel N)) + (y-x)*(1+y+x*y) =
      x^(2*N)*evalXY (g.comp f) x y (descentRemainder N)
  rw [hg]
  simpa only [div_eq_mul_inv, neg_mul, one_mul, mul_comm] using hn

noncomputable def kernelSeries (q : ℕ) : KernelSeries :=
  PowerSeries.map coeffToField (rationalKernel q)

theorem kernelSeries_denominator (q : ℕ) :
    (1+PowerSeries.X : KernelSeries)^q*
      (1+PowerSeries.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X)*kernelSeries q = 1 := by
  have he := congrArg (PowerSeries.map coeffToField) (rationalKernel_denominator q)
  simpa only [map_mul, map_pow, map_add, map_one, PowerSeries.map_X,
    PowerSeries.map_C, coeffToField, RatFunc.algebraMap_X] using he

noncomputable def exactRemainder (N : ℕ) : KernelSeries :=
  negPower KernelField (2*N)*(polynomialSeries denominator)⁻¹*
    polynomialSeries (descentRemainder N)

/-- (6.14)–(6.15) 的精确级数恒等式，显式保留 X^(2N) 余项。 -/
theorem cKernel_series_exact {N : ℕ} (hN : 1 ≤ N) :
    negPower KernelField 1*substitutedSeries (cKernel N) =
      polynomialSeries (pKernel N)-kernelSeries (2*N)+PowerSeries.X^(2*N)*exactRemainder N := by
  let t : KernelSeries := 1+PowerSeries.X
  let d := polynomialSeries denominator
  let z := negPower KernelField (2*N)*d⁻¹
  have ht : t^(2*N)*negPower KernelField (2*N) = 1 := by
    simpa only [zero_add, pow_zero] using negPower_cancel KernelField 0 (2*N)
  have hd : d*d⁻¹ = 1 := PowerSeries.mul_inv_cancel _ polynomialSeries_denominator_unit
  have hz : (t^(2*N)*d)*z = 1 := by
    calc
      _ = (t^(2*N)*negPower KernelField (2*N))*(d*d⁻¹) := by dsimp [z]; ring
      _ = _ := by rw [ht,hd,one_mul]
  have htail : t^(2*N)*d*kernelSeries (2*N) =
      (PowerSeries.C KernelField RatFunc.X-PowerSeries.X)*
      (1+PowerSeries.C KernelField RatFunc.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X) := by
    have hk := kernelSeries_denominator (2*N)
    have hde : d = (PowerSeries.C KernelField RatFunc.X-PowerSeries.X)*
        (1+PowerSeries.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X)*
        (1+PowerSeries.C KernelField RatFunc.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X) := by
      dsimp only [d]
      rw [polynomialSeries_evalXY]
      simp only [denominator, map_mul, map_sub, map_add, map_one, evalXY_xx, evalXY_yy]
    rw [hde]
    linear_combination (PowerSeries.C KernelField RatFunc.X-PowerSeries.X)*
      (1+PowerSeries.C KernelField RatFunc.X+PowerSeries.X*PowerSeries.C KernelField RatFunc.X)*hk
  have hc := cKernel_series_cleared hN
  change t^(2*N)*d*(_-_) + _ = _ at hc
  rw [← htail] at hc
  change negPower KernelField 1*substitutedSeries (cKernel N) =
    polynomialSeries (pKernel N)-kernelSeries (2*N)+
    PowerSeries.X^(2*N)*(z*polynomialSeries (descentRemainder N))
  linear_combination z*hc +
    (polynomialSeries (pKernel N)-kernelSeries (2*N)-
      negPower KernelField 1*substitutedSeries (cKernel N))*hz

/-- 所有 i<2N 的低次系数，余项已由一般定理消去。 -/
theorem cKernel_series_low_coeff {N : ℕ} (hN : 1 ≤ N) (i : Fin (2*N)) :
    PowerSeries.coeff KernelField i.val (negPower KernelField 1*substitutedSeries (cKernel N)) =
      coeffToField ((pKernel N).coeff i.val)-
        coeffToField (PowerSeries.coeff ℚ[X] i.val (rationalKernel (2*N))) := by
  rw [cKernel_series_exact hN, map_add, map_sub, polynomialSeries_coeff,
    remainder_coeff_zero _ i.isLt, add_zero]
  rw [kernelSeries, PowerSeries.coeff_map]

/-- F4：(6.15) 是实际多项式核的有限矩阵等式。 -/
theorem G_cMatrix {N : ℕ} (hN : 1 ≤ N) :
    G (2*N)*cMatrix N = pMatrix N+G (2*N)*R (2*N)*(G (2*N))⁻¹ := by
  ext i j
  have he := cKernel_series_low_coeff hN i
  rw [G_cMatrix_series hN, ← map_sub] at he
  have hinj : Function.Injective coeffToField := IsFractionRing.injective ℚ[X] KernelField
  have hp := hinj he
  have hc := congrArg (fun p : ℚ[X] => p.coeff j.val) hp
  dsimp only at hc
  rw [G_cMatrix_coeff, Polynomial.coeff_sub] at hc
  simpa only [Matrix.add_apply, pMatrix, even_G_R_inverse_kernel hN, sub_eq_add_neg] using hc

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/KernelLift.lean <==
import CP.Kernel.Odd.Lift

namespace CP.Kernel
open Polynomial Matrix Finset

/-- 有限二元多项式的实际系数矩阵。 -/
noncomputable def kernelMatrix (q : ℕ) (p : Bivariate) : Matrix (Fin q) (Fin q) ℚ :=
  fun i j => (p.coeff i.val).coeff j.val

theorem column_degree_lt {q : ℕ} (p : Bivariate) (hp : p.natDegree < q) (j : ℕ) :
    ((swapXY p).coeff j).natDegree < q := by
  have hb : ((swapXY p).coeff j).natDegree ≤ q-1 := by
    apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
    intro i hi
    rw [swap_coeff]
    have hz : p.coeff i = 0 := Polynomial.coeff_eq_zero_of_natDegree_lt (by omega)
    rw [hz, Polynomial.coeff_zero]
  omega


theorem swapXY_twice (p : Bivariate) : swapXY (swapXY p) = p := by
  ext i j
  simp only [swap_coeff]

theorem row_degree_lt {q : ℕ} (p : Bivariate) (hp : (swapXY p).natDegree < q) (i : ℕ) :
    (p.coeff i).natDegree < q := by
  simpa only [swapXY_twice] using column_degree_lt (swapXY p) hp i

theorem lifted_column (p : Bivariate) (j : ℕ) :
    (swapXY ((1+xx)*p)).coeff j = (1+X)*(swapXY p).coeff j := by
  rw [map_mul, map_add, map_one, swap_xx]
  change ((1+C X)*swapXY p).coeff j = _
  rw [← Polynomial.C_1, ← Polynomial.C_add, Polynomial.coeff_C_mul]

theorem liftQ_column {q : ℕ} (p : Bivariate) (hp : p.natDegree < q)
    (i : Fin (q+1)) (j : ℕ) :
    (∑ k : Fin q, liftQ q i k*(p.coeff k.val).coeff j) =
      (((1+xx)*p).coeff i.val).coeff j := by
  have he := liftQ_polynomial q ((swapXY p).coeff j) (column_degree_lt p hp j) i
  simp only [Matrix.mulVec, dotProduct, swap_coeff] at he
  rw [← lifted_column p j, swap_coeff] at he
  exact he

theorem kernelMatrix_lift {q : ℕ} (p : Bivariate)
    (hx : p.natDegree < q) (hy : (swapXY p).natDegree < q) :
    kernelMatrix (q+1) ((1+xx)*(1+yy)*p) = liftQ q*kernelMatrix q p*(liftQ q)ᵀ := by
  have hly : (swapXY ((1+xx)*p)).natDegree < q := by
    rw [map_mul, map_add, map_one, swap_xx]
    have hzero : (1+yy).natDegree = 0 := by
      change (1+C X : Bivariate).natDegree = 0
      rw [← Polynomial.C_1, ← Polynomial.C_add, Polynomial.natDegree_C]
    have he := Polynomial.natDegree_mul_le (p := 1+yy) (q := swapXY p)
    rw [hzero, zero_add] at he
    exact he.trans_lt hy
  ext i j
  rw [Matrix.mul_apply]
  simp only [Matrix.mul_apply, kernelMatrix, Matrix.transpose_apply]
  simp_rw [liftQ_column p hx i]
  have he := liftQ_polynomial q (((1+xx)*p).coeff i.val) (row_degree_lt _ hly _) j
  simp only [Matrix.mulVec, dotProduct] at he
  have hp : (1+xx)*(1+yy)*p = (1+yy)*((1+xx)*p) := by ring
  rw [hp]
  have hc : ((1+yy)*((1+xx)*p)).coeff i.val = (1+X)*(((1+xx)*p).coeff i.val) := by
    change ((1+C X)*((1+xx)*p)).coeff i.val = _
    rw [← Polynomial.C_1, ← Polynomial.C_add, Polynomial.coeff_C_mul]
  rw [hc, ← he]
  apply Finset.sum_congr rfl
  intro k hk
  ring

noncomputable def oddKernel (N : ℕ) : Bivariate :=
  (1+xx)*(1+yy)*cKernel N+xx^(2*N)-yy^(2*N)

/-- 规范 (4.15) 的实际 O^{(N)} 系数。 -/
noncomputable def oMatrix (N : ℕ) : Matrix (Fin (2*N+1)) (Fin (2*N+1)) ℚ :=
  kernelMatrix (2*N+1) (oddKernel N)

noncomputable def oddBoundary (q : ℕ) : Matrix (Fin (q+1)) (Fin (q+1)) ℚ :=
  Matrix.vecMulVec (Pi.single (Fin.last q) 1) (Pi.single 0 1) -
  Matrix.vecMulVec (Pi.single 0 1) (Pi.single (Fin.last q) 1)

theorem boundary_kernel_coeff (q : ℕ) : kernelMatrix (q+1) (xx^q-yy^q) = oddBoundary q := by
  ext i j
  have hm (a b : ℕ) : ((xx^a*yy^b).coeff i.val).coeff j.val =
      (if i.val = a then 1 else 0)*(if j.val = b then 1 else 0) := by
    simp only [xx, yy, ← Polynomial.C_pow, Polynomial.coeff_mul_C, Polynomial.coeff_X_pow]
    by_cases ha : i.val = a <;> simp [ha, eq_comm, Polynomial.coeff_X_pow]
  have hx := hm q 0
  have hy := hm 0 q
  simp only [pow_zero, mul_one, one_mul] at hx hy
  simp only [kernelMatrix, Polynomial.coeff_sub, oddBoundary, Matrix.sub_apply,
    Matrix.vecMulVec_apply]
  rw [hx, hy]
  have hi : i.val = q ↔ i = Fin.last q := by simp only [Fin.ext_iff, Fin.val_last]
  have hj : j.val = q ↔ j = Fin.last q := by simp only [Fin.ext_iff, Fin.val_last]
  have hi0 : i.val = 0 ↔ i = 0 := by simp only [Fin.ext_iff, Fin.val_zero]
  have hj0 : j.val = 0 ↔ j = 0 := by simp only [Fin.ext_iff, Fin.val_zero]
  simp only [Pi.single_apply, ← hi, ← hj, ← hi0, ← hj0]


theorem oMatrix_lift {N : ℕ} (hN : 1 ≤ N) :
    oMatrix N = liftQ (2*N)*cMatrix N*(liftQ (2*N))ᵀ+oddBoundary (2*N) := by
  have hx : (cKernel N).natDegree < 2*N := by have := cKernel_degree hN; omega
  have hy : (swapXY (cKernel N)).natDegree < 2*N := by have := swap_cKernel_degree hN; omega
  have he := kernelMatrix_lift (cKernel N) hx hy
  have hb := boundary_kernel_coeff (2*N)
  unfold oMatrix oddKernel
  ext i j
  have hp : (1+xx)*(1+yy)*cKernel N+xx^(2*N)-yy^(2*N) =
      (1+xx)*(1+yy)*cKernel N+(xx^(2*N)-yy^(2*N)) := by ring
  rw [hp]
  change ((_ + _ : Bivariate).coeff i.val).coeff j.val = _
  rw [Polynomial.coeff_add, Polynomial.coeff_add]
  exact congrFun (congrFun (congrArg₂ (·+·) he hb) i) j

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/Lift.lean <==
import CP.Kernel.EvenInverse
import CP.OddBridge

namespace CP.Kernel
open Matrix Polynomial Finset

/-- 已有升阶矩阵的实际多项式系数作用，含首尾端点。 -/
theorem liftQ_polynomial (q : ℕ) (p : ℚ[X]) (hp : p.natDegree < q) (i : Fin (q+1)) :
    (liftQ q *ᵥ fun j => p.coeff j.val) i = ((1+X)*p).coeff i.val := by
  cases q with
  | zero => omega
  | succ q =>
    induction i using Fin.cases with
    | zero =>
      have hcast (j : Fin (q+1)) : (0 : Fin (q+2)) = j.castSucc ↔ j = 0 := by
        simp only [Fin.ext_iff, Fin.coe_castSucc, Fin.val_zero, eq_comm]
      have hs (j : Fin (q+1)) : (0 : Fin (q+2)) ≠ j.succ := by
        intro h; have := congrArg Fin.val h; simp at this
      simp [Matrix.mulVec, dotProduct, liftQ, add_mul, Finset.sum_add_distrib,
        Polynomial.coeff_add, Polynomial.coeff_X_mul_zero, hcast, hs]
    | succ i =>
      induction i using Fin.lastCases with
      | last =>
        have hcast (j : Fin (q+1)) : Fin.last (q+1) ≠ j.castSucc := (Fin.castSucc_ne_last j).symm
        have hs (j : Fin (q+1)) : Fin.last (q+1) = j.succ ↔ j = Fin.last q := by
          simp only [Fin.ext_iff, Fin.val_last, Fin.val_succ]
          omega
        have hc : p.coeff (q+1) = 0 := Polynomial.coeff_eq_zero_of_natDegree_lt hp
        simp [Matrix.mulVec, dotProduct, liftQ, add_mul, Finset.sum_add_distrib,
          Polynomial.coeff_add, Polynomial.coeff_X_mul, hc, hcast, hs]
      | cast i =>
        have he : i.castSucc.succ = i.succ.castSucc := Fin.succ_castSucc i
        simp only [Matrix.mulVec, dotProduct, liftQ, add_mul, ite_mul, one_mul, zero_mul,
          Finset.sum_add_distrib]
        rw [he]
        simp only [Fin.castSucc_inj]
        rw [← he]
        simp only [Fin.succ_inj]
        simp [add_mul, Polynomial.coeff_add, Polynomial.coeff_X_mul]

noncomputable def binomialVector (q k : ℕ) : Fin q → ℚ := fun i => (k.choose i.val : ℚ)

theorem liftQ_binomial (q k : ℕ) (hk : k < q) :
    liftQ q *ᵥ binomialVector q k = binomialVector (q+1) (k+1) := by
  funext i
  have hp : ((1+X : ℚ[X])^k).natDegree < q := by
    have hd : ((1+X : ℚ[X])^k).natDegree ≤ k := by compute_degree <;> norm_num
    omega
  have he := liftQ_polynomial q ((1+X)^k) hp i
  simp only [Polynomial.coeff_one_add_X_pow] at he
  rw [← pow_succ'] at he
  simpa only [Polynomial.coeff_one_add_X_pow, binomialVector] using he

/-- G^{-1} 的有限 Gram 和，复用已有条目公式。 -/
theorem G_inverse_gram_sum (q : ℕ) :
    (G q)⁻¹ = ∑ k : Fin q, Matrix.vecMulVec (binomialVector q k.val) (binomialVector q k.val) := by
  ext i j
  simp only [G_inverse_apply, Matrix.sum_apply, Matrix.vecMulVec_apply, binomialVector]

/-- 升阶中的唯一边界项是 e₀e₀ᵀ，未截去任何无限矩阵边界。 -/
theorem G_inverse_lift_update (q : ℕ) :
    (G (q+1))⁻¹ = liftQ q*(G q)⁻¹*(liftQ q)ᵀ +
      Matrix.vecMulVec (Pi.single (0 : Fin (q+1)) 1) (Pi.single (0 : Fin (q+1)) 1) := by
  rw [G_inverse_gram_sum, G_inverse_gram_sum]
  rw [Fin.sum_univ_succ]
  have hzero : binomialVector (q+1) 0 = Pi.single 0 1 := by
    funext i
    by_cases hi : i = 0
    · subst i; simp [binomialVector]
    · have hi' : 0 < i.val := by
        have : i.val ≠ 0 := by intro h; exact hi (Fin.ext h)
        omega
      simp [binomialVector, Nat.choose_eq_zero_of_lt hi', Pi.single_eq_of_ne hi]
  simp only [Fin.val_zero, Fin.val_succ]
  rw [hzero]
  rw [Matrix.mul_sum, Matrix.sum_mul]
  rw [add_comm (Matrix.vecMulVec (Pi.single (0 : Fin (q+1)) (1:ℚ)) (Pi.single 0 1))]
  congr 1
  apply Finset.sum_congr rfl
  intro k hk
  ext i j
  simp only [Matrix.mul_apply, Matrix.transpose_apply, Matrix.vecMulVec_apply]
  have he := liftQ_binomial q k.val k.isLt
  have hei := congrFun he i
  have hej := congrFun he j
  simp only [Matrix.mulVec, dotProduct] at hei hej
  rw [← hei, ← hej]
  simp_rw [Finset.sum_mul, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro a ha
  apply Finset.sum_congr rfl
  intro b hb
  ring

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/NullPolynomial.lean <==
import CP.Kernel.Odd.KernelLift

namespace CP.Kernel
open Polynomial Matrix Finset

noncomputable def normalizedP (N : ℕ) : ℚ[X] := C ((b (N+1))⁻¹)*h (N+1)
noncomputable def shiftedP (N : ℕ) : ℚ[X] := (normalizedP N).comp (1+X)

/-- 规范 (4.15) 中的实际 ν 核。 -/
noncomputable def nuPolynomial (N : ℕ) : ℚ[X] :=
  C ((b (N+1)^2)⁻¹)*(h (N+1)).comp (1+X)*uStar N

noncomputable def nu (N : ℕ) : Fin (2*N+1) → ℚ := fun i => (nuPolynomial N).coeff i.val

theorem normalizedP_degree (N : ℕ) : (normalizedP N).natDegree ≤ N := by
  exact (Polynomial.natDegree_C_mul_le _ _).trans (by have := h_natDegree_lt (N+1) (by omega); omega)

theorem shifted_h_degree (N : ℕ) : ((h (N+1)).comp (1+X)).natDegree ≤ N := by
  have hd : (1+X : ℚ[X]).natDegree ≤ 1 := by compute_degree
  have hh : (h (N+1)).natDegree ≤ N := by have := h_natDegree_lt (N+1) (by omega); omega
  exact Polynomial.natDegree_comp_le.trans ((Nat.mul_le_mul hh hd).trans (by omega))

theorem shiftedP_degree (N : ℕ) : (shiftedP N).natDegree ≤ N := by
  have hd : (1+X : ℚ[X]).natDegree ≤ 1 := by compute_degree
  exact Polynomial.natDegree_comp_le.trans ((Nat.mul_le_mul (normalizedP_degree N) hd).trans (by omega))

theorem uStar_eq_shift_reflect (N : ℕ) :
    uStar N = ((h (N+1)).comp (1+X)).reflect N := by
  have he := Polynomial.reflect_mul X ((h (N+1)).comp (1+X))
    (by simp : (X:ℚ[X]).natDegree ≤ 1) (shifted_h_degree N)
  have hx : (X : ℚ[X]).reflect 1 = 1 := by
    exact Polynomial.reflect_one_X
  rw [hx, one_mul] at he
  simpa only [uStar, u, Nat.add_comm] using he


theorem nuPolynomial_factor (N : ℕ) :
    nuPolynomial N = shiftedP N*(shiftedP N).reflect N := by
  rw [nuPolynomial, uStar_eq_shift_reflect]
  simp only [shiftedP, normalizedP, Polynomial.mul_comp, Polynomial.C_comp, Polynomial.reflect_C_mul]
  rw [show (b (N+1)^2)⁻¹ = (b (N+1))⁻¹*(b (N+1))⁻¹ by simp only [pow_two, _root_.mul_inv_rev]]
  simp only [Polynomial.C_mul]
  ring

theorem nuPolynomial_degree (N : ℕ) : (nuPolynomial N).natDegree ≤ 2*N := by
  rw [nuPolynomial_factor]
  have he := Polynomial.natDegree_mul_le_of_le (shiftedP_degree N)
    (reflect_degree _ _ (shiftedP_degree N))
  omega

theorem nuPolynomial_reflect (N : ℕ) : (nuPolynomial N).reflect (2*N) = nuPolynomial N := by
  rw [nuPolynomial_factor, show 2*N = N+N by omega,
    Polynomial.reflect_mul _ _ (shiftedP_degree N) (reflect_degree _ _ (shiftedP_degree N)),
    reflect_twice, mul_comm]

theorem normalizedP_reflect (N : ℕ) : (normalizedP N).reflect N = normalizedP N := by
  ext i
  simp only [Polynomial.coeff_reflect, normalizedP, Polynomial.coeff_C_mul]
  by_cases hi : i ≤ N
  · rw [Polynomial.revAt_le hi]
    rw [show (h (N+1)).coeff (N-i) = (h (N+1)).coeff i by
      simpa only [Nat.add_sub_cancel] using h_coeff_palindrome (N+1) i (by omega) (by omega)]
  · rw [Polynomial.revAt_eq_self_of_lt (by omega)]

theorem nu_reversal (N : ℕ) : R (2*N+1) *ᵥ nu N = nu N := by
  funext i
  have he := congrArg (fun p : ℚ[X] => p.coeff i.val) (nuPolynomial_reflect N)
  simp only [Polynomial.coeff_reflect] at he
  rw [Polynomial.revAt_le (by have := i.isLt; omega)] at he
  have hrev : (2*N+1)-1-i.val = 2*N-i.val := by omega
  change (∑ j, (if i.rev = j then (1:ℚ) else 0)*(nuPolynomial N).coeff j.val) = _
  simp only [ite_mul, one_mul, zero_mul]
  rw [Finset.sum_ite_eq, if_pos (Finset.mem_univ _)]
  have hev : i.rev.val = 2*N-i.val := by rw [Fin.val_rev]; omega
  change (nuPolynomial N).coeff i.rev.val = (nuPolynomial N).coeff i.val
  rw [hev]
  exact he

theorem normalizedP_eval_zero (N : ℕ) : (normalizedP N).eval 0 = 1 := by
  simp only [normalizedP, Polynomial.eval_mul, Polynomial.eval_C]
  rw [← Polynomial.coeff_zero_eq_eval_zero]
  change (b (N+1))⁻¹*b (N+1) = 1
  exact inv_mul_cancel₀ (b_pos (N+1) (by omega)).ne'

theorem shiftedP_eval_neg_one (N : ℕ) : (shiftedP N).eval (-1) = 1 := by
  simp only [shiftedP, Polynomial.eval_comp, Polynomial.eval_add, Polynomial.eval_one,
    Polynomial.eval_X, add_neg_cancel]
  exact normalizedP_eval_zero N

theorem nuPolynomial_eval_neg_one (N : ℕ) : (nuPolynomial N).eval (-1) = (-1)^N := by
  rw [nuPolynomial_factor, Polynomial.eval_mul, shiftedP_eval_neg_one,
    reflect_eval _ _ (shiftedP_degree N) (-1) (by norm_num)]
  norm_num [shiftedP_eval_neg_one]

/-- eᵀν 的非零值由规范多项式的求值给出。 -/
theorem alternating_dot_nu (N : ℕ) : alternating (2*N+1) ⬝ᵥ nu N = (-1)^N := by
  have he := Polynomial.eval₂_eq_sum_range' (RingHom.id ℚ)
    (p := nuPolynomial N) (n := 2*N+1) (by have := nuPolynomial_degree N; omega) (-1)
  rw [← Fin.sum_univ_eq_sum_range] at he
  have hv : (nuPolynomial N).eval (-1) =
      ∑ i : Fin (2*N+1), (nuPolynomial N).coeff i.val*(-1)^i.val := he
  rw [← nuPolynomial_eval_neg_one N, hv]
  unfold dotProduct alternating nu
  apply Finset.sum_congr rfl
  intro i hi
  ring

theorem alternating_dot_nu_ne_zero (N : ℕ) : alternating (2*N+1) ⬝ᵥ nu N ≠ 0 := by
  rw [alternating_dot_nu]
  exact pow_ne_zero _ (by norm_num)

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/NullSubstitution.lean <==
import CP.Kernel.Odd.NullPolynomial

namespace CP.Kernel
open Polynomial CP.Fractional

set_option maxHeartbeats 1000000

theorem normalizedP_fractional (N : ℕ) (x : ℚ) (ht : 1+x ≠ 0) :
    (normalizedP N).eval (x/(1+x)) =
      (1+x)^(N+1)*(normalizedP N).eval (-x)-
      (-1)^N*x^(2*N+1)/(1+x)^N*(normalizedP N).eval (1+x) := by
  have hx : -x ≠ 1 := by intro he; apply ht; linear_combination -he
  have he := fractional_substitution (N+1) (by omega) (-x) hx
  have hden : -x-1 ≠ 0 := by intro he; apply ht; linear_combination -he
  have ha : -x/(-x-1) = x/(1+x) := by field_simp [ht, hden]; ring
  simp only [phi, Nat.add_sub_cancel, show 2*(N+1)-1 = 2*N+1 by omega,
    sub_neg_eq_add, ha] at he
  have hs : (-x)^(2*N+1) = -x^(2*N+1) := by
    rw [neg_pow, pow_add, pow_mul]
    norm_num
  rw [hs] at he
  simp only [normalizedP, Polynomial.eval_mul, Polynomial.eval_C]
  linear_combination (b (N+1))⁻¹*he

/-- (7.4) 的实际有限多项式清分母版本。 -/
theorem nu_sigma_polynomial (N : ℕ) :
    sigmaPullback (2*N) (nuPolynomial N) =
      C ((-1:ℚ)^N)*(1+X)^(2*N+1)*((normalizedP N).comp (-X))^2 -
      X^(2*N+1)*(normalizedP N).comp (1+X)*(normalizedP N).comp (-X) := by
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  have ht : 1+x ≠ 0 := by intro he; apply hx1; linear_combination he
  have hs : (-1/(1+x):ℚ) ≠ 0 := div_ne_zero (by norm_num) ht
  rw [sigmaPullback_eval _ _ (nuPolynomial_degree N) _ hx1,
    nuPolynomial_factor, Polynomial.eval_mul]
  simp only [sigma]
  rw [reflect_eval _ _ (shiftedP_degree N) _ hs]
  have he1 : 1+(-1/(1+x)) = x/(1+x) := by field_simp
  have he2 : 1+(-1/(1+x))⁻¹ = -x := by field_simp
  simp only [shiftedP, Polynomial.eval_comp, Polynomial.eval_add, Polynomial.eval_one,
    Polynomial.eval_X, he1, he2]
  rw [normalizedP_fractional N x ht]
  simp only [Polynomial.eval_sub, Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_pow,
    Polynomial.eval_add, Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_comp,
    Polynomial.eval_neg]
  have hsign : (-1:ℚ)^N*(-1)^N = 1 := by rw [← mul_pow]; norm_num
  rw [div_pow, show 2*N = N+N by omega]
  simp only [pow_add, pow_succ]
  field_simp [ht, pow_ne_zero N ht]
  linear_combination -(normalizedP N).eval (1+x)*(normalizedP N).eval (-x)*
    x^N*x^N*x*hsign

/-- 单位中心坐标：ν_N 是一个非零多项式系数向量的平方范数。 -/
theorem nu_center_pos (N : ℕ) : 0 < nu N ⟨N, by omega⟩ := by
  have hsum : (nuPolynomial N).coeff N =
      ∑ a ∈ Finset.range (N+1), ((shiftedP N).coeff a)^2 := by
    rw [nuPolynomial_factor, Polynomial.coeff_mul,
      Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
    apply Finset.sum_congr rfl
    intro a ha
    have ha' : a ≤ N := by have := Finset.mem_range.mp ha; omega
    rw [Polynomial.coeff_reflect, Polynomial.revAt_le (by omega), Nat.sub_sub_self ha', pow_two]
  change 0 < (nuPolynomial N).coeff N
  rw [hsum]
  have hp : shiftedP N ≠ 0 := by
    intro he
    have hh := shiftedP_eval_neg_one N
    rw [he, Polynomial.eval_zero] at hh
    exact zero_ne_one hh
  apply Finset.sum_pos'
  · intro a ha
    exact sq_nonneg _
  · refine ⟨(shiftedP N).natDegree, Finset.mem_range.mpr (by have := shiftedP_degree N; omega), ?_⟩
    exact sq_pos_of_ne_zero (Polynomial.leadingCoeff_ne_zero.mpr hp)

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/NullVector.lean <==
import CP.Kernel.Odd.NullSubstitution
import CP.Kernel.Odd.SigmaSeries

namespace CP.Kernel
open Polynomial Matrix Finset CP.Series

noncomputable def univariateSeries : ℚ[X] →+* KernelSeries :=
  polynomialSeries.comp (Polynomial.mapRingHom Polynomial.C)

theorem univariateSeries_apply (p : ℚ[X]) : univariateSeries p = polynomialSeries (inX p) := rfl
@[simp] theorem univariateSeries_X : univariateSeries X = PowerSeries.X := by
  rw [univariateSeries_apply, polynomialSeries_evalXY, evalXY_inX]
  simp
@[simp] theorem univariateSeries_C (a : ℚ) :
    univariateSeries (C a) = PowerSeries.C KernelField (RatFunc.C a) := by
  rw [univariateSeries_apply, polynomialSeries_evalXY, evalXY_inX]
  simp

noncomputable def nuImage (N : ℕ) : ℚ[X] := C ((-1:ℚ)^N)*((normalizedP N).comp (-X))^2

/-- (7.4) 的精确级数公式，首个可能的余项次数为 2N+1。 -/
theorem nu_series_exact (N : ℕ) :
    negPower KernelField 1*substitutedSeries (inX (nuPolynomial N)) =
      univariateSeries (nuImage N)-PowerSeries.X^(2*N+1)*
        (negPower KernelField (2*N+1)*univariateSeries
          ((normalizedP N).comp (1+X)*(normalizedP N).comp (-X))) := by
  let t : KernelSeries := 1+PowerSeries.X
  let z := negPower KernelField (2*N+1)
  let a := substitutedSeries (inX (nuPolynomial N))
  have hz : t^(2*N+1)*z = 1 := by
    simpa only [zero_add,pow_zero] using negPower_cancel KernelField 0 (2*N+1)
  have ht : t*negPower KernelField 1 = 1 := negPower_one_inverse KernelField
  have he := congrArg univariateSeries (nu_sigma_polynomial N)
  rw [univariateSeries_apply, sigmaPullback_series _ _ (nuPolynomial_degree N)] at he
  have hm : univariateSeries (C ((-1:ℚ)^N)*(1+X)^(2*N+1)*((normalizedP N).comp (-X))^2 -
      X^(2*N+1)*(normalizedP N).comp (1+X)*(normalizedP N).comp (-X)) =
      t^(2*N+1)*univariateSeries (nuImage N)-PowerSeries.X^(2*N+1)*univariateSeries
        ((normalizedP N).comp (1+X)*(normalizedP N).comp (-X)) := by
    simp only [nuImage, map_sub,map_mul,map_pow,map_add,map_one,univariateSeries_X]
    dsimp only [t]
    ring
  rw [hm] at he
  have hta : t^(2*N+1)*(negPower KernelField 1*a) = t^(2*N)*a := by
    rw [pow_succ]
    linear_combination t^(2*N)*a*ht
  change negPower KernelField 1*a = _
  change t^(2*N)*a = _ at he
  rw [← hta] at he
  linear_combination z*he + (univariateSeries (nuImage N)-negPower KernelField 1*a)*hz

/-- 实际 ν 的 G 像；只取严格低于余项首次数的有限坐标。 -/
theorem G_nu (N : ℕ) : G (2*N+1) *ᵥ nu N = fun i => (nuImage N).coeff i.val := by
  funext i
  have he := congrArg (PowerSeries.coeff KernelField i.val) (nu_series_exact N)
  rw [G_vector_series _ (by have := nuPolynomial_degree N; omega), map_sub,
    univariateSeries_apply, polynomialSeries_inX_coeff, remainder_coeff_zero _ i.isLt, sub_zero] at he
  exact RatFunc.C.injective he

theorem nuImage_degree (N : ℕ) : (nuImage N).natDegree ≤ 2*N := by
  have hd : ((normalizedP N).comp (-X)).natDegree ≤ N := by
    have hg : (-X : ℚ[X]).natDegree ≤ 1 := by simp
    exact Polynomial.natDegree_comp_le.trans ((Nat.mul_le_mul (normalizedP_degree N) hg).trans (by omega))
  exact (Polynomial.natDegree_C_mul_le _ _).trans
    (Polynomial.natDegree_pow_le.trans (by omega))

theorem nuImage_reflect (N : ℕ) : (nuImage N).reflect (2*N) = nuImage N := by
  have hd : (((normalizedP N).comp (-X))^2).natDegree ≤ 2*N := by
    have hb : ((normalizedP N).comp (-X)).natDegree ≤ N := by
      exact Polynomial.natDegree_comp_le.trans
        ((Nat.mul_le_mul (normalizedP_degree N) (by simp : (-X:ℚ[X]).natDegree ≤ 1)).trans (by omega))
    exact Polynomial.natDegree_pow_le.trans (by omega)
  unfold nuImage
  rw [Polynomial.reflect_C_mul]
  congr 1
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  rw [reflect_eval _ _ hd x hx]
  have hh := congrArg (Polynomial.eval (-x)) (normalizedP_reflect N)
  rw [reflect_eval _ _ (normalizedP_degree N) (-x) (neg_ne_zero.mpr hx)] at hh
  simp only [Polynomial.eval_pow, Polynomial.eval_comp, Polynomial.eval_neg, Polynomial.eval_X]
  rw [inv_neg] at hh
  rw [← hh]
  rw [mul_pow, ← pow_mul, neg_pow, show N*2 = 2*N by omega,
    show (-1:ℚ)^(2*N) = 1 by rw [pow_mul]; norm_num]
  ring

theorem nuImage_reversal (N : ℕ) :
    R (2*N+1) *ᵥ (fun i => (nuImage N).coeff i.val) = fun i => (nuImage N).coeff i.val := by
  funext i
  have he := congrArg (fun p : ℚ[X] => p.coeff i.val) (nuImage_reflect N)
  simp only [Polynomial.coeff_reflect] at he
  rw [Polynomial.revAt_le (by have := i.isLt; omega)] at he
  change (∑ j, (if i.rev = j then (1:ℚ) else 0)*(nuImage N).coeff j.val) = _
  simp only [ite_mul,one_mul,zero_mul]
  rw [Finset.sum_ite_eq, if_pos (Finset.mem_univ _)]
  have hi : i.rev.val = 2*N-i.val := by rw [Fin.val_rev]; omega
  rw [hi]
  exact he

/-- O2：规范中的实际向量确实属于奇数 Ω 的零空间。 -/
theorem omega_nu_zero (N : ℕ) : omega (2*N+1) *ᵥ nu N = 0 := by
  rw [omega, Matrix.sub_mulVec, ← Matrix.mulVec_mulVec, nu_reversal,
    ← Matrix.mulVec_mulVec, G_nu, nuImage_reversal, sub_self]

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/Nullspace.lean <==
import CP.Kernel.Odd.Projection
import Mathlib.LinearAlgebra.FiniteDimensional.Basic

namespace CP.Kernel
open Matrix Finset

theorem nu_ne_zero (N : ℕ) : nu N ≠ 0 := by
  intro he
  have hp := nu_center_pos N
  rw [he, Pi.zero_apply] at hp
  exact (lt_irrefl 0) hp

/-- 整个奇数零空间中的每个向量都是规范 ν 的标量倍。 -/
theorem omega_kernel_vector {N : ℕ} (hN : 1 ≤ N) (v : Fin (2*N+1) → ℚ)
    (hv : omega (2*N+1) *ᵥ v = 0) :
    v = ((fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) ⬝ᵥ v) • nu N := by
  have hh : (1-Matrix.vecMulVec (nu N)
      (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N))) *ᵥ v = 0 := by
    rw [← gammaOdd_omega hN, ← Matrix.mulVec_mulVec, hv, Matrix.mulVec_zero]
  rw [Matrix.sub_mulVec, Matrix.one_mulVec] at hh
  funext i
  have he := congrFun hh i
  simp only [Matrix.sub_mulVec, Matrix.one_mulVec, Pi.sub_apply, Pi.zero_apply,
    Matrix.mulVec, dotProduct, Matrix.vecMulVec_apply] at he
  simp only [mul_assoc, ← Finset.mul_sum] at he
  simp only [Pi.smul_apply, smul_eq_mul, dotProduct]
  linear_combination he

/-- 明确的一维零空间等式，未将有限参数验证用作秩证明。 -/
theorem omega_kernel_eq_span {N : ℕ} (hN : 1 ≤ N) :
    LinearMap.ker (omega (2*N+1)).mulVecLin = Submodule.span ℚ {nu N} := by
  ext v
  simp only [LinearMap.mem_ker, Matrix.mulVecLin_apply, Submodule.mem_span_singleton]
  constructor
  · intro hv
    exact ⟨_, (omega_kernel_vector hN v hv).symm⟩
  · rintro ⟨r, rfl⟩
    rw [Matrix.mulVec_smul, omega_nu_zero, smul_zero]

theorem omega_kernel_finrank {N : ℕ} (hN : 1 ≤ N) :
    Module.finrank ℚ (LinearMap.ker (omega (2*N+1)).mulVecLin) = 1 := by
  rw [omega_kernel_eq_span hN]
  exact finrank_span_singleton (nu_ne_zero N)

/-- O2：奇数交换子的秩恰为 2N。 -/
theorem omega_odd_rank {N : ℕ} (hN : 1 ≤ N) : (omega (2*N+1)).rank = 2*N := by
  have he := LinearMap.finrank_range_add_finrank_ker (omega (2*N+1)).mulVecLin
  rw [omega_kernel_finrank hN, Module.finrank_pi] at he
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one] at he
  change (omega (2*N+1)).rank+1 = 2*N+1 at he
  omega

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/Projection.lean <==
import CP.Kernel.Odd.Upgrade
import CP.Kernel.Odd.NullVector

namespace CP.Kernel
open Matrix Finset

theorem G_symmetric (q : ℕ) : (G q)ᵀ = G q := by
  rw [← B_gram, Matrix.transpose_mul, Matrix.transpose_transpose]

theorem omega_skew (q : ℕ) : (omega q)ᵀ = -omega q := by
  simp only [omega, Matrix.transpose_sub, Matrix.transpose_mul, G_symmetric, R_transpose]
  abel

theorem jMatrix_skew (q : ℕ) : (jMatrix q)ᵀ = -jMatrix q := by
  simp only [jMatrix, Matrix.transpose_sub, Matrix.transpose_mul, Matrix.transpose_nonsing_inv,
    G_symmetric, R_transpose]
  abel

theorem gammaOdd_skew {N : ℕ} (hN : 1 ≤ N) : (gammaOdd N)ᵀ = -gammaOdd N := by
  have he : ((omega (2*N))⁻¹)ᵀ = -(omega (2*N))⁻¹ := by
    rw [omega_inverse_eq_J_sub_C N hN, Matrix.transpose_sub, jMatrix_skew, cMatrix_skew hN]
    abel
  rw [gammaOdd_eq_lift_inverse hN, Matrix.transpose_mul, Matrix.transpose_mul,
    Matrix.transpose_transpose, he]
  simp only [Matrix.mul_neg, Matrix.neg_mul, Matrix.mul_assoc]

theorem nu_left_omega_zero (N : ℕ) : nu N ᵥ* omega (2*N+1) = 0 := by
  rw [← Matrix.mulVec_transpose, omega_skew, Matrix.neg_mulVec, omega_nu_zero, neg_zero]

/-- Qᵀ 的一维核，由所有相邻坐标递推证明。 -/
theorem liftQ_transpose_kernel (q : ℕ) (v : Fin (q+1) → ℚ)
    (hv : (liftQ q)ᵀ *ᵥ v = 0) :
    v = fun i => alternating (q+1) i*v 0 := by
  have hs (j : Fin q) : v j.castSucc+v j.succ = 0 := by
    have he := congrFun hv j
    simpa [Matrix.mulVec, dotProduct, liftQ, Matrix.transpose_apply,
      add_mul, Finset.sum_add_distrib] using he
  funext i
  induction i using Fin.induction with
  | zero => simp [alternating]
  | succ i ih =>
    simp only [alternating, Fin.coe_castSucc, Fin.val_succ, pow_succ] at ih ⊢
    linear_combination hs i - ih

/-- (7.6) 的实际秩一缺陷；未假定奇数 Ω 可逆。 -/
theorem omega_gammaOdd {N : ℕ} (hN : 1 ≤ N) :
    omega (2*N+1)*gammaOdd N = 1-Matrix.vecMulVec
      (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) (nu N) := by
  let M := 1-omega (2*N+1)*gammaOdd N
  let a : Fin (2*N+1) → ℚ := fun j => M 0 j
  have hQ : (liftQ (2*N))ᵀ*M = 0 := by
    dsimp only [M]
    rw [Matrix.mul_sub, Matrix.mul_one, ← Matrix.mul_assoc, lift_omega_gammaOdd hN, sub_self]
  have hM : M = Matrix.vecMulVec (alternating (2*N+1)) a := by
    ext i j
    have hv : (liftQ (2*N))ᵀ *ᵥ (fun k => M k j) = 0 := by
      funext k
      exact congrFun (congrFun hQ k) j
    exact congrFun (liftQ_transpose_kernel (2*N) (fun k => M k j) hv) i
  have hνM : nu N ᵥ* M = nu N := by
    dsimp only [M]
    rw [Matrix.vecMul_sub, Matrix.vecMul_one, ← Matrix.vecMul_vecMul,
      nu_left_omega_zero, Matrix.zero_vecMul, sub_zero]
  have hk : alternating (2*N+1) ⬝ᵥ nu N ≠ 0 := alternating_dot_nu_ne_zero N
  have ha (j : Fin (2*N+1)) :
      a j = nu N j/(alternating (2*N+1) ⬝ᵥ nu N) := by
    have he := congrFun hνM j
    rw [hM] at he
    simp only [Matrix.vecMul, dotProduct, Matrix.vecMulVec_apply] at he
    simp only [← mul_assoc] at he
    rw [← Finset.sum_mul] at he
    have hcomm : (∑ i, nu N i*alternating (2*N+1) i) = alternating (2*N+1) ⬝ᵥ nu N := by
      unfold dotProduct
      apply Finset.sum_congr rfl
      intro i hi
      ring
    rw [hcomm] at he
    apply (eq_div_iff hk).mpr
    simpa only [mul_comm] using he
  have hm : M = Matrix.vecMulVec
      (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) (nu N) := by
    rw [hM]
    ext i j
    simp only [Matrix.vecMulVec_apply, ha]
    ring
  rw [← hm]
  dsimp only [M]
  abel

theorem gammaOdd_omega {N : ℕ} (hN : 1 ≤ N) :
    gammaOdd N*omega (2*N+1) = 1-Matrix.vecMulVec (nu N)
      (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) := by
  have he := congrArg Matrix.transpose (omega_gammaOdd hN)
  simp only [Matrix.transpose_mul, omega_skew, gammaOdd_skew hN,
    Matrix.neg_mul, Matrix.mul_neg, neg_neg, Matrix.transpose_sub, Matrix.transpose_one] at he
  have ht : (Matrix.vecMulVec
      (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) (nu N))ᵀ =
      Matrix.vecMulVec (nu N)
        (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N)) := by
    ext i j
    simp only [Matrix.transpose_apply, Matrix.vecMulVec_apply]
    ring
  rw [ht] at he
  exact he


noncomputable def centeredGammaOdd (N : ℕ) : Matrix (Fin (2*N+1)) (Fin (2*N+1)) ℚ :=
  centerProjection ⟨N, by omega⟩ (nu N)*gammaOdd N*(centerProjection ⟨N, by omega⟩ (nu N))ᵀ

/-- O3：先中心投影，再删中心，最后得到真正的逆矩阵。 -/
theorem odd_deleted_inverse {N : ℕ} (hN : 1 ≤ N) :
    (deleteCenter ⟨N, by omega⟩ (omega (2*N+1)))⁻¹ =
      deleteCenter ⟨N, by omega⟩ (centeredGammaOdd N) := by
  exact centered_deleted_inverse ⟨N, by omega⟩ (nu N)
    (fun i => alternating (2*N+1) i/(alternating (2*N+1) ⬝ᵥ nu N))
    (nu_center_pos N).ne' (omega (2*N+1)) (gammaOdd N) (omega_nu_zero N) (omega_gammaOdd hN)

/-- 包含中心删除求和边界的显式右逆。 -/
theorem odd_deleted_mul_inverse {N : ℕ} (hN : 1 ≤ N) :
    deleteCenter ⟨N, by omega⟩ (omega (2*N+1))*
      deleteCenter ⟨N, by omega⟩ (centeredGammaOdd N) = 1 := by
  apply deleted_right_inverse ⟨N, by omega⟩ _ _ (fun i => nu N i/nu N ⟨N, by omega⟩)
  · exact projected_center_row _ _ (nu_center_pos N).ne' _
  · exact centered_product _ _ _ (nu_center_pos N).ne' _ _ (omega_nu_zero N) (omega_gammaOdd hN)

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/SigmaSeries.lean <==
import CP.Kernel.ExactTruncation

namespace CP.Kernel
open Polynomial Matrix CP.Series

set_option maxHeartbeats 4000000
set_option synthInstance.maxHeartbeats 2000000

/-- 有限齐次代换运输至 Q(y)[[x]]；只使用 1+x 的可逆性。 -/
theorem sigmaPullback_series (d : ℕ) (p : ℚ[X]) (hp : p.natDegree ≤ d) :
    polynomialSeries (inX (sigmaPullback d p)) =
      (1+PowerSeries.X : KernelSeries)^d*substitutedSeries (inX p) := by
  let f := (PowerSeries.C KernelField).comp RatFunc.C
  let g := seriesToField
  let x := g (PowerSeries.X : KernelSeries)
  have hz : (1+x)*g (negPower KernelField 1) = 1 := by
    simpa only [map_mul, map_add, map_one] using congrArg g (negPower_one_inverse KernelField)
  have ht : 1+x ≠ 0 := by intro he; rw [he,zero_mul] at hz; exact zero_ne_one hz
  have hg : g (negPower KernelField 1) = (1+x)⁻¹ := by
    apply mul_left_cancel₀ ht
    rw [hz,mul_inv_cancel₀ ht]
  have hn := sigmaPullback_eval₂ (g.comp f) d p hp x ht
  apply seriesToField_injective
  rw [map_mul, map_pow, map_add, map_one, polynomialSeries_evalXY, substitutedSeries_evalXY]
  rw [hom_evalXY, hom_evalXY]
  simp only [evalXY_inX, map_neg]
  change (sigmaPullback d p).eval₂ (g.comp f) x =
    (1+x)^d*p.eval₂ (g.comp f) (-g (negPower KernelField 1))
  rw [hg]
  simpa only [div_eq_mul_inv, neg_mul, one_mul] using hn

theorem polynomialSeries_inX_coeff (p : ℚ[X]) (i : ℕ) :
    PowerSeries.coeff KernelField i (polynomialSeries (inX p)) = RatFunc.C (p.coeff i) := by
  rw [polynomialSeries_coeff]
  simp only [inX, Polynomial.coeff_map, coeffToField, RatFunc.algebraMap_C]

/-- 任意有限有理系数向量的 (6.4) 接口在 Q(y) 中忠实表示。 -/
theorem G_vector_series {q : ℕ} (p : ℚ[X]) (hp : p.natDegree < q) (i : Fin q) :
    PowerSeries.coeff KernelField i.val (negPower KernelField 1*substitutedSeries (inX p)) =
      RatFunc.C ((G q *ᵥ fun j => p.coeff j.val) i) := by
  rw [substitutedSeries_coeff (inX p) (by simpa using hp)]
  simp only [inX, Polynomial.coeff_map, map_sum, map_mul, Matrix.mulVec, dotProduct, G,
    coeffToField, RatFunc.algebraMap_C]

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Odd/Upgrade.lean <==
import CP.Kernel.Odd.KernelLift

namespace CP.Kernel
open Matrix

theorem jMatrix_lift_update (q : ℕ) :
    jMatrix (q+1) = liftQ q*jMatrix q*(liftQ q)ᵀ+oddBoundary q := by
  have ht := congrArg Matrix.transpose (R_liftQ q)
  simp only [Matrix.transpose_mul, R_transpose] at ht
  have hb : R (q+1)*Matrix.vecMulVec (Pi.single (0 : Fin (q+1)) (1:ℚ)) (Pi.single 0 1)-
      Matrix.vecMulVec (Pi.single (0 : Fin (q+1)) (1:ℚ)) (Pi.single 0 1)*R (q+1) =
      oddBoundary q := by
    ext i j
    have hi : i.rev = 0 ↔ i = Fin.last q := by
      rw [← Fin.rev_last, Fin.rev_inj]
    have hj : j.rev = 0 ↔ j = Fin.last q := by
      rw [← Fin.rev_last, Fin.rev_inj]
    simp only [Matrix.sub_apply, R_mul_apply, mul_R_apply, Matrix.vecMulVec_apply,
      oddBoundary, Pi.single_apply, hi, hj]
  unfold jMatrix
  rw [G_inverse_lift_update, Matrix.mul_add, Matrix.add_mul]
  have h1 : R (q+1)*(liftQ q*(G q)⁻¹*(liftQ q)ᵀ) =
      liftQ q*(R q*(G q)⁻¹)*(liftQ q)ᵀ := by
    simp only [← Matrix.mul_assoc]
    rw [R_liftQ]
  have h2 : (liftQ q*(G q)⁻¹*(liftQ q)ᵀ)*R (q+1) =
      liftQ q*((G q)⁻¹*R q)*(liftQ q)ᵀ := by
    simp only [Matrix.mul_assoc]
    rw [← ht]
  rw [h1,h2,Matrix.mul_sub,Matrix.sub_mul]
  rw [← hb]
  abel

/-- 规范的实际奇数广义逆核。 -/
noncomputable def gammaOdd (N : ℕ) : Matrix (Fin (2*N+1)) (Fin (2*N+1)) ℚ :=
  jMatrix (2*N+1)-oMatrix N

/-- (7.3)：实际奇数核与已经证明的偶数真逆连接。 -/
theorem gammaOdd_eq_lift_inverse {N : ℕ} (hN : 1 ≤ N) :
    gammaOdd N = liftQ (2*N)*(omega (2*N))⁻¹*(liftQ (2*N))ᵀ := by
  rw [gammaOdd, jMatrix_lift_update, oMatrix_lift hN,
    omega_inverse_eq_J_sub_C N hN, Matrix.mul_sub, Matrix.sub_mul]
  abel

theorem gammaOdd_alternating {N : ℕ} (hN : 1 ≤ N) :
    gammaOdd N *ᵥ alternating (2*N+1) = 0 := by
  rw [gammaOdd_eq_lift_inverse hN, ← Matrix.mulVec_mulVec,
    liftQ_transpose_alternating, Matrix.mulVec_zero]

theorem lift_omega_gammaOdd {N : ℕ} (hN : 1 ≤ N) :
    (liftQ (2*N))ᵀ*omega (2*N+1)*gammaOdd N = (liftQ (2*N))ᵀ := by
  have hu : IsUnit (omega (2*N)).det := (omega_det_ne_zero N hN).isUnit
  rw [gammaOdd_eq_lift_inverse hN]
  calc
    _ = (((liftQ (2*N))ᵀ*omega (2*N+1)*liftQ (2*N))*(omega (2*N))⁻¹)*(liftQ (2*N))ᵀ := by
      simp only [Matrix.mul_assoc]
    _ = _ := by rw [liftQ_omega, Matrix.mul_nonsing_inv _ hu, Matrix.one_mul]

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Reflection.lean <==
import CP.Kernel.Bidegree

namespace CP.Kernel
open Polynomial

/-- 两个变量交换后的逐项系数公式，没有无限矩阵截断。 -/
theorem swap_coeff (p : Bivariate) (i j : ℕ) :
    ((swapXY p).coeff i).coeff j = (p.coeff j).coeff i := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq => simp only [map_add, Polynomial.coeff_add, hp, hq]
  | monomial n a =>
    simp only [swapXY, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_monomial,
      yy, ← Polynomial.C_pow, Polynomial.coeff_mul_C,
      Polynomial.coeff_map, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow,
      Polynomial.coeff_monomial]
    split_ifs <;> simp_all [eq_comm]

/-- 固定次数的双变量反射，通过两次有限单变量反射实现。 -/
noncomputable def reflectXY (d : ℕ) (p : Bivariate) : Bivariate :=
  swapXY ((swapXY (p.reflect d)).reflect d)

theorem reflectXY_coeff (d : ℕ) (p : Bivariate) (i j : ℕ) :
    ((reflectXY d p).coeff i).coeff j =
      (p.coeff (Polynomial.revAt d i)).coeff (Polynomial.revAt d j) := by
  simp only [reflectXY, swap_coeff, Polynomial.coeff_reflect]

theorem swap_reflect_degree (p : Bivariate) (d k : ℕ)
    (hp : (swapXY p).natDegree ≤ k) :
    (swapXY (p.reflect d)).natDegree ≤ k := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro i hi
  ext j
  rw [swap_coeff, Polynomial.coeff_reflect, ← swap_coeff]
  rw [Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt hp hi)]
  simp

theorem reflectXY_add (d : ℕ) (p q : Bivariate) :
    reflectXY d (p+q) = reflectXY d p + reflectXY d q := by
  simp only [reflectXY, Polynomial.reflect_add, map_add]

theorem reflectXY_sub (d : ℕ) (p q : Bivariate) :
    reflectXY d (p-q) = reflectXY d p - reflectXY d q := by
  ext i j
  simp only [reflectXY_coeff, Polynomial.coeff_sub]

theorem reflectXY_scalar (d : ℕ) (r : ℚ) (p : Bivariate) :
    reflectXY d (C (C r)*p) = C (C r)*reflectXY d p := by
  ext i j
  simp only [reflectXY_coeff, Polynomial.coeff_C_mul]

theorem reflectXY_separated (d : ℕ) (p q : ℚ[X]) :
    reflectXY d (inX p*inY q) = inX (p.reflect d)*inY (q.reflect d) := by
  ext i j
  simp only [reflectXY_coeff, inX, inY, Polynomial.coeff_mul_C,
    Polynomial.coeff_map, Polynomial.coeff_C_mul, Polynomial.coeff_reflect]

theorem reflectXY_mul (p q : Bivariate) (d e : ℕ)
    (hp : p.natDegree ≤ d) (hq : q.natDegree ≤ e)
    (hpy : (swapXY p).natDegree ≤ d) (hqy : (swapXY q).natDegree ≤ e) :
    reflectXY (d+e) (p*q) = reflectXY d p*reflectXY e q := by
  simp only [reflectXY]
  rw [Polynomial.reflect_mul p q hp hq, map_mul,
    Polynomial.reflect_mul _ _ (swap_reflect_degree p d d hpy)
      (swap_reflect_degree q e e hqy), map_mul]

theorem swap_coeff_degree {N : ℕ} (hN : 1 ≤ N) (i : ℕ) :
    ((pKernel N).coeff i).natDegree ≤ 2*N-1 := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro j hj
  rw [← swap_coeff]
  rw [Polynomial.coeff_eq_zero_of_natDegree_lt
    (lt_of_le_of_lt (swap_pKernel_degree hN) hj)]
  simp

/-- 实际有限系数矩阵，先有核及次数界，后取 Fin (2N) 系数。 -/
noncomputable def pMatrix (N : ℕ) : Matrix (Fin (2*N)) (Fin (2*N)) ℚ :=
  fun i j => ((pKernel N).coeff i.val).coeff j.val

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/ReflectionIdentity.lean <==
import CP.Kernel.Reflection

namespace CP.Kernel
open Polynomial

noncomputable def firstBracket (N : ℕ) : Bivariate :=
  inX ((u N).comp theta)*inY (v N)+inX ((v N).comp theta)*inY (u N)
noncomputable def secondBracket (N : ℕ) : Bivariate :=
  inX ((u N).comp theta)*inY (vStar N)-inX ((v N).comp theta)*inY (uStar N)

theorem reflect_firstBracket {N : ℕ} (hN : 1 ≤ N) :
    reflectXY (N+1) (firstBracket N) = -C (C (epsilon N))*secondBracket N := by
  unfold firstBracket
  rw [reflectXY_add, reflectXY_separated, reflectXY_separated,
    theta_u_reflect, theta_v_reflect hN]
  simp only [inX, inY, Polynomial.map_neg, Polynomial.map_mul, Polynomial.map_C,
    secondBracket, uStar, vStar]
  ring

theorem reflect_secondBracket {N : ℕ} (hN : 1 ≤ N) :
    reflectXY (N+1) (secondBracket N) = -C (C (epsilon N))*firstBracket N := by
  unfold secondBracket
  rw [reflectXY_sub, reflectXY_separated, reflectXY_separated,
    theta_u_reflect, theta_v_reflect hN]
  simp only [uStar, vStar, reflect_twice, inX, inY,
    Polynomial.map_neg, Polynomial.map_mul, Polynomial.map_C, firstBracket]
  ring

theorem bracket_degree_bounds {N : ℕ} (hN : 1 ≤ N) :
    (firstBracket N).natDegree ≤ N+1 ∧ (secondBracket N).natDegree ≤ N+1 ∧
    (swapXY (firstBracket N)).natDegree ≤ N+1 ∧
    (swapXY (secondBracket N)).natDegree ≤ N+1 := by
  have hu := u_degree N
  have hv := (v_degree hN).trans (Nat.le_succ _)
  have hua := (theta_comp_degree _).trans hu
  have hva := (theta_comp_degree _).trans hv
  have hus : (uStar N).natDegree ≤ N+1 := reflect_degree _ _ hu
  have hvs : (vStar N).natDegree ≤ N+1 := reflect_degree _ _ hv
  refine ⟨bracket_degree _ _ _ _ _ hua hva, bracket_sub_degree _ _ _ _ _ hua hva, ?_, ?_⟩
  · have he : swapXY (firstBracket N) =
        inX (v N)*inY ((u N).comp theta)+inX (u N)*inY ((v N).comp theta) := by
      simp only [firstBracket, map_add, map_mul, swap_inX, swap_inY]
      ring
    rw [he]
    exact bracket_degree _ _ _ _ _ hv hu
  · have he : swapXY (secondBracket N) =
        inX (vStar N)*inY ((u N).comp theta)-inX (uStar N)*inY ((v N).comp theta) := by
      simp only [secondBracket, map_sub, map_mul, swap_inX, swap_inY]
      ring
    rw [he]
    exact bracket_sub_degree _ _ _ _ _ hvs hus

theorem fNumerator_reflect {N : ℕ} (hN : 1 ≤ N) :
    reflectXY (2*N+2) (fNumerator N) = fNumerator N := by
  have he : fNumerator N = C (C (-(epsilon N / b (N+1)^2))) *
      (firstBracket N*secondBracket N) := by
    simp only [fNumerator, firstBracket, secondBracket, map_neg]
    ring
  rw [he, reflectXY_scalar, show 2*N+2 = (N+1)+(N+1) by omega]
  obtain ⟨h1, h2, h3, h4⟩ := bracket_degree_bounds hN
  rw [reflectXY_mul _ _ _ _ h1 h2 h3 h4,
    reflect_firstBracket hN, reflect_secondBracket hN]
  have hc : (C (C (epsilon N)) : Bivariate)*C (C (epsilon N)) = 1 := by
    rw [← Polynomial.C_mul, ← Polynomial.C_mul, epsilon_sq]
    simp
  linear_combination C (C (-(epsilon N / b (N+1)^2)))*firstBracket N*secondBracket N*hc

theorem reflectXY_monomial (d i j : ℕ) :
    reflectXY d (xx^i*yy^j) = xx^(Polynomial.revAt d i)*yy^(Polynomial.revAt d j) := by
  have he := reflectXY_separated d (X^i : ℚ[X]) (X^j : ℚ[X])
  simpa [inX, inY, xx, yy] using he

theorem reflectXY_one_one : reflectXY 1 1 = xx*yy := by
  simpa [Polynomial.revAt] using reflectXY_monomial 1 0 0

theorem reflectXY_one_xx : reflectXY 1 xx = yy := by
  simpa [Polynomial.revAt] using reflectXY_monomial 1 1 0

theorem reflectXY_one_yy : reflectXY 1 yy = xx := by
  simpa [Polynomial.revAt] using reflectXY_monomial 1 0 1

theorem reflectXY_one_product : reflectXY 1 (xx*yy) = 1 := by
  simpa [Polynomial.revAt] using reflectXY_monomial 1 1 1

theorem reflectXY_pair_factors :
    reflectXY 1 (yy-xx) = -(yy-xx) ∧
    reflectXY 1 (1+xx+xx*yy) = 1+yy+xx*yy ∧
    reflectXY 1 (1+yy+xx*yy) = 1+xx+xx*yy := by
  simp only [reflectXY_sub, reflectXY_add, reflectXY_one_one, reflectXY_one_xx,
    reflectXY_one_yy, reflectXY_one_product]
  constructor
  · ring
  constructor <;> ring

theorem pair_factors_swap :
    swapXY (yy-xx) = -(yy-xx) ∧
    swapXY (1+xx+xx*yy) = 1+yy+xx*yy ∧
    swapXY (1+yy+xx*yy) = 1+xx+xx*yy := by
  simp only [map_sub, map_add, map_mul, map_one, swap_xx, swap_yy]
  constructor
  · ring
  constructor <;> ring

theorem denominator_reflect : reflectXY 3 denominator = -denominator := by
  have h0 : (yy-xx).natDegree ≤ 1 := by unfold xx yy; compute_degree <;> norm_num
  have hs0 : (swapXY (yy-xx)).natDegree ≤ 1 := by
    rw [pair_factors_swap.1, Polynomial.natDegree_neg]
    exact h0
  have hs1 : (swapXY (1+xx+xx*yy)).natDegree ≤ 1 := by
    rw [pair_factors_swap.2.1]
    exact pair_factor_degrees.2
  have hs2 : (swapXY (1+yy+xx*yy)).natDegree ≤ 1 := by
    rw [pair_factors_swap.2.2]
    exact pair_factor_degrees.1
  have hp := Polynomial.natDegree_mul_le_of_le h0 pair_factor_degrees.1
  have hsp : (swapXY ((yy-xx)*(1+xx+xx*yy))).natDegree ≤ 1+1 := by
    rw [map_mul]
    exact Polynomial.natDegree_mul_le_of_le hs0 hs1
  unfold denominator
  rw [show 3 = (1+1)+1 by rfl, reflectXY_mul _ _ _ _ hp pair_factor_degrees.2 hsp hs2,
    reflectXY_mul _ _ _ _ h0 pair_factor_degrees.1 hs0 hs1,
    reflectXY_pair_factors.1, reflectXY_pair_factors.2.1, reflectXY_pair_factors.2.2]
  ring

noncomputable def antiDiagonalPolynomial (q : ℕ) : Bivariate :=
  ∑ j ∈ Finset.range q, xx^(q-1-j)*yy^j

theorem tail_reflect (q : ℕ) :
    reflectXY (q+2) (yy^q*(1+xx+xx*yy)*(1+yy+xx*yy)) =
      xx^q*(1+xx+xx*yy)*(1+yy+xx*yy) := by
  have h1 := pair_factor_degrees.1
  have h2 := pair_factor_degrees.2
  have hs1 : (swapXY (1+xx+xx*yy)).natDegree ≤ 1 := by
    rw [pair_factors_swap.2.1]; exact h2
  have hs2 : (swapXY (1+yy+xx*yy)).natDegree ≤ 1 := by
    rw [pair_factors_swap.2.2]; exact h1
  have hf : reflectXY 2 ((1+xx+xx*yy)*(1+yy+xx*yy)) =
      (1+xx+xx*yy)*(1+yy+xx*yy) := by
    rw [show 2 = 1+1 by rfl, reflectXY_mul _ _ _ _ h1 h2 hs1 hs2,
      reflectXY_pair_factors.2.1, reflectXY_pair_factors.2.2]
    ring
  have hd : (yy^q).natDegree ≤ q := by simp [yy]
  have hs : (swapXY (yy^q)).natDegree ≤ q := by simp [xx]
  have hfd := Polynomial.natDegree_mul_le_of_le h1 h2
  have hfs : (swapXY ((1+xx+xx*yy)*(1+yy+xx*yy))).natDegree ≤ 2 := by
    rw [map_mul]
    exact Polynomial.natDegree_mul_le_of_le hs1 hs2
  rw [mul_assoc, reflectXY_mul _ _ _ _ hd hfd hs hfs, hf]
  have hm : reflectXY q (yy^q) = xx^q := by
    simpa [Polynomial.revAt] using reflectXY_monomial q 0 q
  rw [hm]
  ring

theorem pNumerator_reflect_difference {N : ℕ} (hN : 1 ≤ N) :
    pNumerator N - reflectXY (2*N+2) (pNumerator N) =
      denominator * -antiDiagonalPolynomial (2*N) := by
  rw [pNumerator, reflectXY_sub, fNumerator_reflect hN, tail_reflect]
  have hg : antiDiagonalPolynomial (2*N)*(yy-xx) = yy^(2*N)-xx^(2*N) := by
    simpa only [antiDiagonalPolynomial, mul_comm] using geom_sum₂_mul yy xx (2*N)
  unfold denominator
  linear_combination (1+xx+xx*yy)*(1+yy+xx*yy)*hg

/-- F3 的反射恒等式，等式已位于实际有限二元多项式环。 -/
theorem pKernel_reflection {N : ℕ} (hN : 1 ≤ N) :
    pKernel N + reflectXY (2*N-1) (pKernel N) = -antiDiagonalPolynomial (2*N) := by
  have hd : denominator ≠ 0 := denominator_primitive.ne_zero
  apply mul_left_cancel₀ hd
  have hdx : denominator.natDegree ≤ 3 := denominator_degree.le
  have hdy : (swapXY denominator).natDegree ≤ 3 := by
    rw [swap_denominator, Polynomial.natDegree_neg]
    exact hdx
  have hr := reflectXY_mul denominator (pKernel N) 3 (2*N-1)
    hdx (pKernel_degree hN) hdy (swap_pKernel_degree hN)
  rw [show 3+(2*N-1) = 2*N+2 by omega,
    denominator_mul_pKernel hN, denominator_reflect] at hr
  have hn := pNumerator_reflect_difference hN
  rw [hr, ← denominator_mul_pKernel hN] at hn
  linear_combination hn

theorem antiDiagonalPolynomial_coeff (q i j : ℕ) (hj : j < q) :
    ((antiDiagonalPolynomial q).coeff i).coeff j = if i = q-1-j then 1 else 0 := by
  have hc (a : ℕ) : ((if i = q-1-a then (X:ℚ[X])^a else 0).coeff j) =
      if a = j then (if i = q-1-j then 1 else 0) else 0 := by
    by_cases ha : a = j <;> by_cases hi : i = q-1-a <;>
      simp_all [Polynomial.coeff_X_pow, eq_comm]
  simp only [antiDiagonalPolynomial, xx, yy, ← Polynomial.C_pow,
    Polynomial.finset_sum_coeff, Polynomial.coeff_mul_C, Polynomial.coeff_X_pow,
    ite_mul, one_mul, zero_mul]
  simp_rw [hc]
  simp [hj]

/-- F3 的实际有限系数矩阵反射公式 (6.13)。 -/
theorem pMatrix_reflection {N : ℕ} (hN : 1 ≤ N) :
    pMatrix N + R (2*N)*pMatrix N*R (2*N) = -R (2*N) := by
  ext i j
  have he := congrArg (fun p : Bivariate => (p.coeff i.val).coeff j.val)
    (pKernel_reflection hN)
  simp only [Polynomial.coeff_add, Polynomial.coeff_neg, reflectXY_coeff] at he
  rw [Polynomial.revAt_le (by have := i.isLt; omega),
    Polynomial.revAt_le (by have := j.isLt; omega),
    antiDiagonalPolynomial_coeff _ _ _ j.isLt] at he
  have hh : i.val = 2*N-1-j.val ↔ i.rev = j := by
    rw [Fin.ext_iff, Fin.val_rev]
    have := i.isLt
    have := j.isLt
    omega
  simp only [hh] at he
  simpa only [Matrix.add_apply, Matrix.neg_apply, R_mul_apply, mul_R_apply,
    pMatrix, Fin.val_rev, R, Nat.sub_sub, Nat.add_comm] using he

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Roots.lean <==
import CP.Kernel.Bivariate

namespace CP.Kernel
open Polynomial

abbrev KernelField := RatFunc ℚ
noncomputable def coeffToField : ℚ[X] →+* KernelField := algebraMap _ _
noncomputable def beval (a : KernelField) : Bivariate →+* KernelField :=
  Polynomial.eval₂RingHom coeffToField a

@[simp] theorem coeffToField_eq_eval (p : ℚ[X]) :
    coeffToField p = p.eval₂ RatFunc.C RatFunc.X := by
  have he := Polynomial.hom_eval₂ p (Polynomial.C : ℚ →+* ℚ[X])
    (algebraMap ℚ[X] KernelField) (Polynomial.X : ℚ[X])
  simpa only [Polynomial.eval₂_C_X, RatFunc.algebraMap_comp_C,
    RatFunc.algebraMap_X, coeffToField] using he

@[simp] theorem beval_inX (a : KernelField) (p : ℚ[X]) :
    beval a (inX p) = p.eval₂ RatFunc.C a := by
  change (p.map Polynomial.C).eval₂ coeffToField a = _
  rw [Polynomial.eval₂_map]
  rfl

@[simp] theorem beval_inY (a : KernelField) (p : ℚ[X]) :
    beval a (inY p) = p.eval₂ RatFunc.C RatFunc.X := by
  change (Polynomial.C p).eval₂ coeffToField a = _
  rw [Polynomial.eval₂_C, coeffToField_eq_eval]

@[simp] theorem beval_xx (a : KernelField) : beval a xx = a := by
  simp [beval, xx]
@[simp] theorem beval_yy (a : KernelField) : beval a yy = RatFunc.X := by
  simp [beval, yy, coeffToField]
@[simp] theorem beval_constant (a : KernelField) (r : ℚ) :
    beval a (Polynomial.C (Polynomial.C r)) = RatFunc.C r := by
  simp [beval, coeffToField]

theorem field_one_add_ne_zero : (1+RatFunc.X : KernelField) ≠ 0 := by
  have he := RatFunc.algebraMap_ne_zero one_add_X_ne_zero
  simpa only [map_add, map_one, RatFunc.algebraMap_X] using he

theorem field_quadratic_ne_zero :
    (RatFunc.X^2+RatFunc.X+1 : KernelField) ≠ 0 := by
  have hp : (X^2+X+1 : ℚ[X]) ≠ 0 := by
    intro he
    have hc := congrArg (fun p : ℚ[X] => p.coeff 2) he
    norm_num [Polynomial.coeff_add, Polynomial.coeff_X_pow, Polynomial.coeff_one, Polynomial.coeff_X] at hc
  have he := RatFunc.algebraMap_ne_zero hp
  simpa only [map_add, map_pow, map_one, RatFunc.algebraMap_X] using he

theorem pNumerator_first_pair_root {N : ℕ} (hN : 1 ≤ N) :
    beval (-1/(1+RatFunc.X)) (pNumerator N) = 0 := by
  let y : KernelField := RatFunc.X
  have ht : 1+y ≠ 0 := field_one_add_ne_zero
  have hu := congrArg (Polynomial.eval₂ (RatFunc.C : ℚ →+* KernelField) y)
    (sigma_theta_u N)
  have hv := congrArg (Polynomial.eval₂ (RatFunc.C : ℚ →+* KernelField) y)
    (sigma_theta_v hN)
  rw [sigmaPullback_eval₂ _ _ _ ((theta_comp_degree _).trans (u_degree N)) _ ht,
    Polynomial.eval₂_neg] at hu
  rw [sigmaPullback_eval₂ _ _ _ ((theta_comp_degree _).trans
    ((v_degree hN).trans (Nat.le_succ _))) _ ht] at hv
  simp only [Nat.succ_eq_add_one] at hv
  have hb : ((u N).comp theta).eval₂ RatFunc.C (-1/(1+y)) * (v N).eval₂ RatFunc.C y +
      ((v N).comp theta).eval₂ RatFunc.C (-1/(1+y)) * (u N).eval₂ RatFunc.C y = 0 := by
    apply mul_left_cancel₀ (pow_ne_zero (N+1) ht)
    linear_combination (v N).eval₂ RatFunc.C y*hu + (u N).eval₂ RatFunc.C y*hv
  have hz : 1+(-1/(1+y))+(-1/(1+y))*y = 0 := by field_simp <;> ring
  change beval (-1/(1+y)) (pNumerator N) = 0
  simp only [pNumerator, fNumerator, map_sub, map_mul, map_neg, map_add,
    map_pow, map_one, beval_constant, beval_inX, beval_inY, beval_xx, beval_yy]
  change -RatFunc.C (epsilon N / b (N+1)^2) *
    (((u N).comp theta).eval₂ RatFunc.C (-1/(1+y)) * (v N).eval₂ RatFunc.C y +
      ((v N).comp theta).eval₂ RatFunc.C (-1/(1+y)) * (u N).eval₂ RatFunc.C y) * _ -
      y^(2*N)*(1+(-1/(1+y))+(-1/(1+y))*y)*_ = 0
  rw [hb, hz]
  ring

theorem pNumerator_second_pair_root {N : ℕ} (hN : 1 ≤ N) :
    beval (-(1+RatFunc.X)/RatFunc.X) (pNumerator N) = 0 := by
  let y : KernelField := RatFunc.X
  have hy : y ≠ 0 := RatFunc.X_ne_zero
  have ha : -1-(-(1+y)/y) = y⁻¹ := by field_simp <;> ring
  have hu := reflect_eval₂ (RatFunc.C : ℚ →+* KernelField) (u N) (N+1) (u_degree N) y hy
  have hv := reflect_eval₂ (RatFunc.C : ℚ →+* KernelField) (v N) (N+1)
    ((v_degree hN).trans (Nat.le_succ _)) y hy
  change (uStar N).eval₂ RatFunc.C y = _ at hu
  change (vStar N).eval₂ RatFunc.C y = _ at hv
  have hb : ((u N).comp theta).eval₂ RatFunc.C (-(1+y)/y) * (vStar N).eval₂ RatFunc.C y -
      ((v N).comp theta).eval₂ RatFunc.C (-(1+y)/y) * (uStar N).eval₂ RatFunc.C y = 0 := by
    simp only [Polynomial.eval₂_comp, theta, Polynomial.eval₂_sub, Polynomial.eval₂_neg,
      Polynomial.eval₂_one, Polynomial.eval₂_X, ha]
    rw [hu, hv]
    ring
  have hz : 1+y+(-(1+y)/y)*y = 0 := by field_simp <;> ring
  change beval (-(1+y)/y) (pNumerator N) = 0
  simp only [pNumerator, fNumerator, map_sub, map_mul, map_neg, map_add,
    map_pow, map_one, beval_constant, beval_inX, beval_inY, beval_xx, beval_yy]
  change -RatFunc.C (epsilon N / b (N+1)^2) * _ *
    (((u N).comp theta).eval₂ RatFunc.C (-(1+y)/y) * (vStar N).eval₂ RatFunc.C y -
      ((v N).comp theta).eval₂ RatFunc.C (-(1+y)/y) * (uStar N).eval₂ RatFunc.C y) -
      y^(2*N)*_*(1+y+(-(1+y)/y)*y) = 0
  rw [hb, hz]
  ring

theorem pNumerator_diagonal_field {N : ℕ} (hN : 1 ≤ N) :
    beval RatFunc.X (pNumerator N) = 0 := by
  change (pNumerator N).eval₂ coeffToField
    (coeffToField (Polynomial.X : ℚ[X])) = 0
  rw [Polynomial.eval₂_at_apply, pNumerator_diagonal hN, map_zero]

theorem denominator_field_factor :
    denominator.map coeffToField =
      C (-(1+RatFunc.X)*RatFunc.X) *
        ((X-C RatFunc.X)*(X-C (-1/(1+RatFunc.X)))*
          (X-C (-(1+RatFunc.X)/RatFunc.X))) := by
  let y : KernelField := RatFunc.X
  have ht : 1+y ≠ 0 := field_one_add_ne_zero
  have hy : y ≠ 0 := RatFunc.X_ne_zero
  have hc1 : (C (1+y) : Polynomial KernelField)*C (-1/(1+y)) = -1 := by
    rw [← Polynomial.C_mul]
    have h : (1+y)*(-1/(1+y)) = -1 := by field_simp
    rw [h]
    simp
  have hc2 : (C y : Polynomial KernelField)*C (-(1+y)/y) = -C (1+y) := by
    rw [← Polynomial.C_mul]
    have h : y*(-(1+y)/y) = -(1+y) := by field_simp
    rw [h, Polynomial.C_neg]
  have h1 : (1+X+X*C y : Polynomial KernelField) = C (1+y)*(X-C (-1/(1+y))) := by
    simp only [map_add, map_one] at hc1 ⊢
    linear_combination hc1
  have h2 : (1+C y+X*C y : Polynomial KernelField) = C y*(X-C (-(1+y)/y)) := by
    simp only [map_add, map_one] at hc2 ⊢
    linear_combination hc2
  simp only [denominator, Polynomial.map_mul, Polynomial.map_sub, Polynomial.map_add,
    Polynomial.map_one, xx, yy, Polynomial.map_X, Polynomial.map_C,
    coeffToField, RatFunc.algebraMap_X]
  change (C y-X)*(1+X+X*C y)*(1+C y+X*C y) =
    C (-(1+y)*y)*((X-C y)*(X-C (-1/(1+y)))*(X-C (-(1+y)/y)))
  rw [h1, h2]
  simp only [map_mul, map_neg]
  ring

theorem field_three_roots_distinct :
    (RatFunc.X : KernelField) ≠ -1/(1+RatFunc.X) ∧
    (RatFunc.X : KernelField) ≠ -(1+RatFunc.X)/RatFunc.X ∧
    (-1/(1+RatFunc.X) : KernelField) ≠ -(1+RatFunc.X)/RatFunc.X := by
  let y : KernelField := RatFunc.X
  have hy : y ≠ 0 := RatFunc.X_ne_zero
  have ht : 1+y ≠ 0 := field_one_add_ne_zero
  have hq : y^2+y+1 ≠ 0 := field_quadratic_ne_zero
  change y ≠ -1/(1+y) ∧ y ≠ -(1+y)/y ∧ -1/(1+y) ≠ -(1+y)/y
  refine ⟨?_, ?_, ?_⟩
  · intro he
    apply hq
    field_simp [ht] at he
    linear_combination he
  · intro he
    apply hq
    field_simp [hy] at he
    linear_combination he
  · intro he
    apply hq
    field_simp [hy, ht] at he
    linear_combination he

/-- 三个根的消去合并为完整分母的整除；交点不构成例外。 -/
theorem denominator_dvd_pNumerator {N : ℕ} (hN : 1 ≤ N) :
    denominator ∣ pNumerator N := by
  apply primitive_dvd_of_fraction_dvd denominator_primitive
  let p := (pNumerator N).map coeffToField
  have h0 : (X-C RatFunc.X : Polynomial KernelField) ∣ p := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change p.eval RatFunc.X = 0
    dsimp only [p]
    rw [Polynomial.eval_map]
    exact pNumerator_diagonal_field hN
  have h1 : (X-C (-1/(1+RatFunc.X)) : Polynomial KernelField) ∣ p := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change p.eval (-1/(1+RatFunc.X)) = 0
    dsimp only [p]
    rw [Polynomial.eval_map]
    exact pNumerator_first_pair_root hN
  have h2 : (X-C (-(1+RatFunc.X)/RatFunc.X) : Polynomial KernelField) ∣ p := by
    apply Polynomial.dvd_iff_isRoot.mpr
    change p.eval (-(1+RatFunc.X)/RatFunc.X) = 0
    dsimp only [p]
    rw [Polynomial.eval_map]
    exact pNumerator_second_pair_root hN
  obtain ⟨hd01, hd02, hd12⟩ := field_three_roots_distinct
  have hc01 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd01).isUnit
  have hc02 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd02).isUnit
  have hc12 := Polynomial.isCoprime_X_sub_C_of_isUnit_sub (sub_ne_zero.mpr hd12).isUnit
  obtain ⟨r, hr⟩ := (hc02.mul_left hc12).mul_dvd (hc01.mul_dvd h0 h1) h2
  let c : KernelField := -(1+RatFunc.X)*RatFunc.X
  have hc : c ≠ 0 := mul_ne_zero (neg_ne_zero.mpr field_one_add_ne_zero) RatFunc.X_ne_zero
  change denominator.map coeffToField ∣ p
  refine ⟨C c⁻¹*r, ?_⟩
  rw [denominator_field_factor]
  change p = C c * _ * (C c⁻¹*r)
  rw [hr]
  have hu : (C c : Polynomial KernelField)*C c⁻¹ = 1 := by
    rw [← Polynomial.C_mul, mul_inv_cancel₀ hc, Polynomial.C_1]
  linear_combination -((X-C RatFunc.X)*(X-C (-1/(1+RatFunc.X)))*
    (X-C (-(1+RatFunc.X)/RatFunc.X)))*r*hu

/-- 取经整除定理保证存在的商；N=0 仅总化定义，正阶定理不使用它。 -/
noncomputable def pKernel (N : ℕ) : Bivariate :=
  if hN : 1 ≤ N then Classical.choose (denominator_dvd_pNumerator hN) else 0

theorem denominator_mul_pKernel {N : ℕ} (hN : 1 ≤ N) :
    denominator * pKernel N = pNumerator N := by
  unfold pKernel
  rw [dif_pos hN]
  exact (Classical.choose_spec (denominator_dvd_pNumerator hN)).symm

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/SeriesCoefficients.lean <==
import CP.Kernel.ActualC
import Mathlib.RingTheory.Localization.FractionRing

namespace CP.Kernel
open Polynomial Finset Matrix CP.Series

abbrev KernelSeries := PowerSeries KernelField

/-- 仅 x 是形式变量；y 已进入系数域 Q(y)。 -/
noncomputable def polynomialSeries : Bivariate →+* KernelSeries :=
  (Polynomial.coeToPowerSeries.ringHom).comp (Polynomial.mapRingHom coeffToField)

noncomputable def substitutedSeries (p : Bivariate) : KernelSeries :=
  p.eval₂ ((PowerSeries.C KernelField).comp coeffToField) (-negPower KernelField 1)

@[simp] theorem polynomialSeries_coeff (p : Bivariate) (i : ℕ) :
    PowerSeries.coeff KernelField i (polynomialSeries p) = coeffToField (p.coeff i) := by
  simp [polynomialSeries, Polynomial.coeff_coe]

theorem polynomialSeries_evalXY (p : Bivariate) :
    polynomialSeries p = evalXY ((PowerSeries.C KernelField).comp RatFunc.C)
      PowerSeries.X (PowerSeries.C KernelField RatFunc.X) p := by
  have he (a : ℚ[X]) :
      PowerSeries.C KernelField (coeffToField a) =
      a.eval₂ ((PowerSeries.C KernelField).comp RatFunc.C) (PowerSeries.C KernelField RatFunc.X) := by
    rw [coeffToField_eq_eval]
    exact Polynomial.hom_eval₂ a RatFunc.C (PowerSeries.C KernelField) RatFunc.X
  have hh : (PowerSeries.C KernelField).comp coeffToField =
      Polynomial.eval₂RingHom ((PowerSeries.C KernelField).comp RatFunc.C)
        (PowerSeries.C KernelField RatFunc.X) := RingHom.ext he
  change ((p.map coeffToField : Polynomial KernelField) : KernelSeries) = _
  rw [← Polynomial.eval₂_C_X_eq_coe, Polynomial.eval₂_map, hh]
  rfl

theorem substitutedSeries_evalXY (p : Bivariate) :
    substitutedSeries p = evalXY ((PowerSeries.C KernelField).comp RatFunc.C)
      (-negPower KernelField 1) (PowerSeries.C KernelField RatFunc.X) p := by
  have he (a : ℚ[X]) :
      PowerSeries.C KernelField (coeffToField a) =
      a.eval₂ ((PowerSeries.C KernelField).comp RatFunc.C) (PowerSeries.C KernelField RatFunc.X) := by
    rw [coeffToField_eq_eval]
    exact Polynomial.hom_eval₂ a RatFunc.C (PowerSeries.C KernelField) RatFunc.X
  have hh : (PowerSeries.C KernelField).comp coeffToField =
      Polynomial.eval₂RingHom ((PowerSeries.C KernelField).comp RatFunc.C)
        (PowerSeries.C KernelField RatFunc.X) := RingHom.ext he
  simp only [substitutedSeries, evalXY, Polynomial.coe_eval₂RingHom, hh]

/-- 有限多项式代换的逐项展开，不使用无限矩阵。 -/
theorem substitutedSeries_expansion {q : ℕ} (p : Bivariate) (hp : p.natDegree < q) :
    negPower KernelField 1*substitutedSeries p =
      ∑ j : Fin q, PowerSeries.C KernelField ((-1)^j.val*coeffToField (p.coeff j.val))*
        negPower KernelField (j.val+1) := by
  unfold substitutedSeries
  rw [Polynomial.eval₂_eq_sum_range' _ hp, Finset.mul_sum]
  rw [Fin.sum_univ_eq_sum_range (fun j => PowerSeries.C KernelField ((-1)^j*coeffToField (p.coeff j))*negPower KernelField (j+1)) q]
  apply Finset.sum_congr rfl
  intro j hj
  rw [negPower_eq_pow KernelField (j+1), pow_succ, neg_pow]
  simp only [RingHom.comp_apply, map_mul, map_pow, map_neg, map_one]
  ring

theorem substitutedSeries_coeff {q : ℕ} (p : Bivariate) (hp : p.natDegree < q) (i : ℕ) :
    PowerSeries.coeff KernelField i (negPower KernelField 1*substitutedSeries p) =
      coeffToField (∑ j : Fin q, C ((-1:ℚ)^(i+j.val)*((i+j.val).choose i:ℚ))*p.coeff j.val) := by
  rw [substitutedSeries_expansion p hp]
  simp only [map_sum, PowerSeries.coeff_C_mul, negPower_coeff]
  apply Finset.sum_congr rfl
  intro j hj
  simp only [coeffToField, RatFunc.algebraMap_C, map_mul, map_pow, map_neg, map_one, map_natCast,
    map_ratCast, pow_add]
  ring

/-- 实际 C 系数与 G 的有限矩阵乘法完全对应。 -/
theorem G_cMatrix_series {N : ℕ} (hN : 1 ≤ N) (i : Fin (2*N)) :
    PowerSeries.coeff KernelField i.val (negPower KernelField 1*substitutedSeries (cKernel N)) =
      coeffToField (∑ k : Fin (2*N), C (G (2*N) i k)*(cKernel N).coeff k.val) := by
  exact substitutedSeries_coeff _ (by have := cKernel_degree hN; omega) _

theorem G_cMatrix_coeff {N : ℕ} (i j : Fin (2*N)) :
    (∑ k : Fin (2*N), C (G (2*N) i k)*(cKernel N).coeff k.val).coeff j.val =
      (G (2*N)*cMatrix N) i j := by
  simp only [Polynomial.finset_sum_coeff, Polynomial.coeff_C_mul, Matrix.mul_apply, cMatrix]

/-- 每个低于 q 的余项系数确实为零。 -/
theorem remainder_coeff_zero (r : KernelSeries) {q i : ℕ} (hi : i < q) :
    PowerSeries.coeff KernelField i (PowerSeries.X^q*r) = 0 := by
  rw [PowerSeries.coeff_X_pow_mul', if_neg (by omega)]

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Theta.lean <==
import CP.Kernel.Transport

namespace CP.Kernel
open Polynomial

theorem theta_comp_degree (p : ℚ[X]) : (p.comp theta).natDegree ≤ p.natDegree := by
  have ht : theta.natDegree = 1 := by unfold theta; compute_degree <;> norm_num [Polynomial.coeff_one]
  have hp := Polynomial.natDegree_comp_le (p := p) (q := theta)
  simpa only [ht, mul_one] using hp

theorem h_reciprocal_neg (m : ℕ) (hm : 1 ≤ m) (x : ℚ) (hx : x ≠ 0) :
    x^(m-1)*(h m).eval (-x⁻¹) = (-1)^(m-1)*(h m).eval (-x) := by
  have hr := h_reciprocal m hm (-x) (neg_ne_zero.mpr hx)
  rw [← neg_inv, neg_pow] at hr
  have hs : (-1:ℚ)^(m-1)*(-1)^(m-1) = 1 := by
    rw [← pow_add, show m-1+(m-1) = 2*(m-1) by omega, pow_mul]
    norm_num
  linear_combination (-1)^(m-1)*hr - x^(m-1)*(h m).eval (-x⁻¹)*hs

theorem theta_u_reflect (N : ℕ) :
    ((u N).comp theta).reflect (N+1) = -C (epsilon N)*(u N).comp theta := by
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  rw [reflect_eval _ _ ((theta_comp_degree _).trans (u_degree N)) _ hx]
  simp only [Polynomial.eval_comp, theta, Polynomial.eval_sub, Polynomial.eval_neg,
    Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_mul, Polynomial.eval_C,
    u_eval]
  have hr := h_reciprocal_neg (N+1) (by omega) x hx
  simp only [Nat.add_sub_cancel] at hr
  simp only [show 1+(-1-x⁻¹) = -x⁻¹ by ring,
    show 1+(-1-x) = -x by ring, epsilon, pow_succ]
  field_simp [hx]
  simp only [neg_div, one_div]
  linear_combination -x*(1+x)*hr

theorem theta_v_reflect {N : ℕ} (hN : 1 ≤ N) :
    ((v N).comp theta).reflect (N+1) = C (epsilon N)*(v N).comp theta := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  rw [reflect_eval _ _ ((theta_comp_degree _).trans ((v_degree (N := q.succ) (by omega)).trans (Nat.le_succ _))) _ hx]
  simp only [Polynomial.eval_comp, theta, Polynomial.eval_sub, Polynomial.eval_neg,
    Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_mul, Polynomial.eval_C,
    v_eval]
  have hr := h_reciprocal_neg (q+1) (by omega) x hx
  simp only [Nat.add_sub_cancel] at hr
  simp only [show 1+(-1-x⁻¹) = -x⁻¹ by ring,
    show 1+(-1-x) = -x by ring, Nat.succ_eq_add_one, epsilon, pow_succ]
  field_simp [hx]
  simp only [neg_div, one_div]
  linear_combination x^2*hr

theorem epsilon_sq (N : ℕ) : epsilon N*epsilon N = 1 := by
  unfold epsilon
  rw [← pow_add, show N+1+(N+1) = 2*(N+1) by omega, pow_mul]
  norm_num

theorem theta_involution (p : ℚ[X]) : (p.comp theta).comp theta = p := by
  rw [Polynomial.comp_assoc]
  have ht : theta.comp theta = (X : ℚ[X]) := by simp [theta] <;> ring
  rw [ht, Polynomial.comp_X]

theorem sigma_theta_u (N : ℕ) :
    sigmaPullback (N+1) ((u N).comp theta) = -u N := by
  unfold sigmaPullback
  rw [theta_u_reflect]
  simp only [neg_mul, Polynomial.neg_comp, Polynomial.mul_comp,
    Polynomial.C_comp, theta_involution]
  change C (epsilon N)*-(C (epsilon N)*u N) = _
  rw [mul_neg, ← mul_assoc, ← Polynomial.C_mul, epsilon_sq, Polynomial.C_1, one_mul]

theorem sigma_theta_v {N : ℕ} (hN : 1 ≤ N) :
    sigmaPullback (N+1) ((v N).comp theta) = v N := by
  unfold sigmaPullback
  rw [theta_v_reflect hN]
  simp only [Polynomial.mul_comp, Polynomial.C_comp, theta_involution]
  change C (epsilon N)*(C (epsilon N)*v N) = _
  rw [← mul_assoc, ← Polynomial.C_mul, epsilon_sq, Polynomial.C_1, one_mul]

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Transport.lean <==
import CP.Kernel.Univariate

namespace CP.Kernel
open Polynomial

section FieldTransport
variable {F : Type*} [Field F] (f : ℚ →+* F)

theorem reflect_eval₂ (p : ℚ[X]) (d : ℕ) (hp : p.natDegree ≤ d)
    (x : F) (hx : x ≠ 0) :
    (p.reflect d).eval₂ f x = x^d*p.eval₂ f x⁻¹ := by
  letI : Invertible x⁻¹ := invertibleOfNonzero (inv_ne_zero hx)
  have he := Polynomial.eval₂_reflect_mul_pow f x⁻¹ d p hp
  simp only [invOf_eq_inv, inv_inv, inv_pow] at he
  have hh := congrArg (fun a : F => a*x^d) he
  simpa [mul_assoc, pow_ne_zero d hx, mul_comm] using hh

theorem sigmaPullback_eval₂ (d : ℕ) (p : ℚ[X]) (hp : p.natDegree ≤ d)
    (x : F) (hx : 1+x ≠ 0) :
    (sigmaPullback d p).eval₂ f x = (1+x)^d*p.eval₂ f (-1/(1+x)) := by
  have ht : -1-x ≠ 0 := by
    have he : -1-x = -(1+x) := by ring
    rw [he]
    exact neg_ne_zero.mpr hx
  simp only [sigmaPullback, Polynomial.eval₂_mul, Polynomial.eval₂_C,
    Polynomial.eval₂_comp, theta, Polynomial.eval₂_sub, Polynomial.eval₂_neg,
    Polynomial.eval₂_one, Polynomial.eval₂_X, Polynomial.eval₂_pow, map_pow, map_neg, map_one]
  rw [reflect_eval₂ f _ _ hp _ ht]
  have hi : (-1-x)⁻¹ = -1/(1+x) := by field_simp; ring
  rw [hi, ← mul_assoc, ← mul_pow, show (-1:F)*(-1-x) = 1+x by ring]

theorem sigma_u_eval₂ (N : ℕ) (x : F) (hx : 1+x ≠ 0) :
    (1+x)^(N+1)*(u N).eval₂ f (-1/(1+x)) = -(uStar N).eval₂ f x := by
  have he := congrArg (Polynomial.eval₂ f x) (sigma_u N)
  rw [sigmaPullback_eval₂ f _ _ (u_degree N) _ hx, Polynomial.eval₂_neg] at he
  exact he

theorem sigma_v_eval₂ {N : ℕ} (hN : 1 ≤ N) (x : F) (hx : 1+x ≠ 0) :
    (1+x)^(N+1)*(v N).eval₂ f (-1/(1+x)) = (vStar N).eval₂ f x := by
  have he := congrArg (Polynomial.eval₂ f x) (sigma_v hN)
  rw [sigmaPullback_eval₂ f _ _ (by have := v_degree hN; omega) _ hx] at he
  exact he

theorem sigma_uStar_eval₂ (N : ℕ) (x : F) (hx : 1+x ≠ 0) :
    (1+x)^(N+1)*(uStar N).eval₂ f (-1/(1+x)) =
      f (epsilon N)*(u N).eval₂ f (-1-x) := by
  have he := congrArg (Polynomial.eval₂ f x) (sigma_uStar N)
  rw [sigmaPullback_eval₂ f (N+1) (uStar N) (by exact reflect_degree _ _ (u_degree N)) _ hx] at he
  simpa only [Polynomial.eval₂_mul, Polynomial.eval₂_C, Polynomial.eval₂_comp,
    theta, Polynomial.eval₂_sub, Polynomial.eval₂_neg, Polynomial.eval₂_one,
    Polynomial.eval₂_X] using he

theorem sigma_vStar_eval₂ {N : ℕ} (hN : 1 ≤ N) (x : F) (hx : 1+x ≠ 0) :
    (1+x)^(N+1)*(vStar N).eval₂ f (-1/(1+x)) =
      f (epsilon N)*(v N).eval₂ f (-1-x) := by
  have he := congrArg (Polynomial.eval₂ f x) (sigma_vStar N)
  rw [sigmaPullback_eval₂ f (N+1) (vStar N) (by exact reflect_degree _ _ (by have := v_degree hN; omega)) _ hx] at he
  simpa only [Polynomial.eval₂_mul, Polynomial.eval₂_C, Polynomial.eval₂_comp,
    theta, Polynomial.eval₂_sub, Polynomial.eval₂_neg, Polynomial.eval₂_one,
    Polynomial.eval₂_X] using he

end FieldTransport
end CP.Kernel


==> anc/colomo-pronko-lean/CP/Kernel/Univariate.lean <==
import CP.Polynomial.Adjacent
import Mathlib.Algebra.Polynomial.Roots

namespace CP.Kernel
open Polynomial

noncomputable def u (N : ℕ) : ℚ[X] := X * (h (N+1)).comp (1+X)
noncomputable def v (N : ℕ) : ℚ[X] := (1+X) * (h N).comp (1+X)
noncomputable def uStar (N : ℕ) : ℚ[X] := (u N).reflect (N+1)
noncomputable def vStar (N : ℕ) : ℚ[X] := (v N).reflect (N+1)
def epsilon (N : ℕ) : ℚ := (-1)^(N+1)
noncomputable def theta : ℚ[X] := -1-X
def sigma (x : ℚ) : ℚ := -1/(1+x)

theorem polynomial_eq_of_eval_off (p q : ℚ[X])
    (he : ∀ x : ℚ, x ≠ 0 → x ≠ -1 → p.eval x = q.eval x) : p = q := by
  apply Polynomial.eq_of_infinite_eval_eq
  apply ((Set.infinite_univ : (Set.univ : Set ℚ).Infinite).diff
    (Set.toFinite ({0,-1} : Set ℚ))).mono
  intro x hx
  have hx' : x ≠ 0 ∧ x ≠ -1 := by simpa using hx.2
  exact he x hx'.1 hx'.2

theorem reflect_eval (p : ℚ[X]) (d : ℕ) (hp : p.natDegree ≤ d)
    (x : ℚ) (hx : x ≠ 0) : (p.reflect d).eval x = x^d * p.eval x⁻¹ := by
  letI : Invertible x⁻¹ := invertibleOfNonzero (inv_ne_zero hx)
  have he := Polynomial.eval₂_reflect_mul_pow (RingHom.id ℚ) x⁻¹ d p hp
  simp only [invOf_eq_inv, inv_inv, inv_pow] at he
  change (p.reflect d).eval x * (x^d)⁻¹ = p.eval x⁻¹ at he
  have hh := congrArg (fun a : ℚ => a*x^d) he
  simpa [mul_assoc, pow_ne_zero d hx, mul_comm] using hh

theorem h_reciprocal (m : ℕ) (hm : 1 ≤ m) (x : ℚ) (hx : x ≠ 0) :
    x^(m-1) * (h m).eval x⁻¹ = (h m).eval x := by
  have hr := Fractional.reflect_h (m-1)
  rw [Nat.sub_add_cancel hm] at hr
  rw [← reflect_eval _ _ (by have := h_natDegree_lt m hm; omega) x hx, hr]

theorem one_add_X_degree : (1+X : ℚ[X]).natDegree = 1 := by
  compute_degree <;> norm_num

theorem u_degree (N : ℕ) : (u N).natDegree ≤ N+1 := by
  have hh := h_natDegree_lt (N+1) (by omega)
  have hc := Polynomial.natDegree_comp_le (p := h (N+1)) (q := (1+X : ℚ[X]))
  rw [one_add_X_degree, mul_one] at hc
  have ht := Polynomial.natDegree_mul_le (p := (X : ℚ[X]))
    (q := (h (N+1)).comp (1+X))
  simp only [Polynomial.natDegree_X] at ht
  unfold u
  omega

theorem v_degree {N : ℕ} (hN : 1 ≤ N) : (v N).natDegree ≤ N := by
  have hh := h_natDegree_lt N hN
  have hc := Polynomial.natDegree_comp_le (p := h N) (q := (1+X : ℚ[X]))
  rw [one_add_X_degree, mul_one] at hc
  have ht := Polynomial.natDegree_mul_le (p := (1+X : ℚ[X]))
    (q := (h N).comp (1+X))
  rw [one_add_X_degree] at ht
  unfold v
  omega

@[simp] theorem u_eval (N : ℕ) (x : ℚ) :
    (u N).eval x = x*(h (N+1)).eval (1+x) := by simp [u]
@[simp] theorem v_eval (N : ℕ) (x : ℚ) :
    (v N).eval x = (1+x)*(h N).eval (1+x) := by simp [v]

theorem uStar_eval (N : ℕ) (x : ℚ) (hx : x ≠ 0) :
    (uStar N).eval x = x^N*(h (N+1)).eval ((1+x)/x) := by
  rw [uStar, reflect_eval _ _ (u_degree N) x hx, u_eval]
  have ht : 1+x⁻¹ = (1+x)/x := by field_simp; ring
  rw [ht, pow_succ]
  field_simp
  <;> ring

theorem vStar_eval {N : ℕ} (hN : 1 ≤ N) (x : ℚ) (hx : x ≠ 0) :
    (vStar N).eval x = (1+x)*x^N*(h N).eval ((1+x)/x) := by
  rw [vStar, reflect_eval _ _ (by have := v_degree hN; omega) x hx, v_eval]
  have ht : 1+x⁻¹ = (1+x)/x := by field_simp; ring
  rw [ht, pow_succ]
  field_simp
  <;> ring

theorem homogeneous_h_identity (q : ℕ) (x : ℚ) (hx : x ≠ 0) :
    x^q*(h (q+1)).eval ((1+x)/x) =
      (-1)^(q+1)*x^(2*q+1)*(h (q+1)).eval (1+x) +
      (1+x)^(2*q+1)*(h (q+1)).eval (-x) := by
  have he := congrArg (Polynomial.eval (1+x)) (Fractional.fractional_cleared q)
  rw [Fractional.substPoly_eval _ _ (by intro he; apply hx; linarith : 1+x ≠ 1)] at he
  simp only [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_pow,
    Polynomial.eval_sub, Polynomial.eval_one, Polynomial.eval_X,
    Polynomial.eval_C, Polynomial.eval_comp] at he
  rw [show 1-(1+x) = -x by ring, show 1+x-1 = x by ring] at he
  rw [neg_pow x q, neg_pow x (2*q+1)] at he
  have hs : (-1:ℚ)^q*(-1)^q = 1 := by
    rw [← pow_add, show q+q = 2*q by omega, pow_mul]
    norm_num
  have ho : (-1:ℚ)^(2*q+1) = -1 := by rw [pow_add, pow_mul]; norm_num
  rw [ho] at he
  have hh := congrArg (fun a : ℚ => (-1)^q*a) he
  have hl : (-1:ℚ)^q*((-1)^q*x^q*(h (q+1)).eval ((1+x)/x)) =
      x^q*(h (q+1)).eval ((1+x)/x) := by rw [← mul_assoc, ← mul_assoc, hs]; ring
  dsimp only at hh
  rw [hl] at hh
  rw [hh, pow_succ]
  linear_combination (1+x)^(2*q+1)*(h (q+1)).eval (-x)*hs

theorem uStar_theta (N : ℕ) :
    uStar N = C (epsilon N)*X^(2*N)*u N - (1+X)^(2*N)*(u N).comp theta := by
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  rw [uStar_eval N x hx]
  simp only [Polynomial.eval_sub, Polynomial.eval_mul, Polynomial.eval_pow,
    Polynomial.eval_C, Polynomial.eval_X, Polynomial.eval_add,
    Polynomial.eval_one, Polynomial.eval_comp, theta, Polynomial.eval_neg, u_eval]
  rw [homogeneous_h_identity N x hx]
  simp only [epsilon, show 1+(-1-x) = -x by ring, pow_succ]
  ring

theorem vStar_theta {N : ℕ} (hN : 1 ≤ N) :
    vStar N = -C (epsilon N)*X^(2*N)*v N - (1+X)^(2*N)*(v N).comp theta := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  rw [vStar_eval (by omega) x hx]
  simp only [Nat.succ_eq_add_one, Polynomial.eval_sub, Polynomial.eval_mul,
    Polynomial.eval_pow, Polynomial.eval_C, Polynomial.eval_X, Polynomial.eval_add,
    Polynomial.eval_one, Polynomial.eval_comp, theta, Polynomial.eval_neg, v_eval]
  have he := homogeneous_h_identity q x hx
  simp only [epsilon, show 1+(-1-x) = -x by ring,
    show 2*(q+1) = (2*q+1)+1 by omega, pow_succ]
  simp only [pow_succ] at he
  linear_combination (1+x)*x*he

theorem uvStar_pair {N : ℕ} (hN : 1 ≤ N) :
    u N*vStar N+uStar N*v N =
      C (b (N+1))*(1+X)^(2*N)*(X^2+X+1) := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  have ht : 1+x ≠ 0 := by intro he; apply hx1; linarith
  have ht1 : 1+x ≠ 1 := by intro he; apply hx; linarith
  have hr : x/(1+x) ≠ 0 := div_ne_zero hx ht
  have h1 := h_reciprocal (q+2) (by omega) (x/(1+x)) hr
  have h2 := h_reciprocal (q+1) (by omega) (x/(1+x)) hr
  simp only [inv_div, show q+2-1 = q+1 by omega, Nat.add_sub_cancel] at h1 h2
  have he := Adjacent.adjacent_pair (m := q+2) (by omega) ht ht1
  simp only [rho, show 1+x-1 = x by ring,
    show q+2-1 = q+1 by omega, show q+2-2 = q by omega] at he
  rw [← h1, ← h2] at he
  simp only [Nat.succ_eq_add_one, Polynomial.eval_add, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_one, Polynomial.eval_X,
    u_eval, v_eval, uStar_eval _ _ hx, vStar_eval (N := q+1) (by omega) _ hx]
  simp only [div_pow, pow_succ] at he
  field_simp [ht, pow_ne_zero q ht] at he
  apply mul_left_cancel₀ (pow_ne_zero q ht)
  linear_combination he

/-- 固定次数的齐次 Möbius 代换；始终是有限多项式。 -/
noncomputable def sigmaPullback (d : ℕ) (p : ℚ[X]) : ℚ[X] :=
  C ((-1:ℚ)^d) * (p.reflect d).comp theta

theorem reflect_twice (p : ℚ[X]) (d : ℕ) : (p.reflect d).reflect d = p := by
  ext i
  simp only [Polynomial.coeff_reflect, Polynomial.revAt_invol]

theorem reflect_degree (p : ℚ[X]) (d : ℕ) (hp : p.natDegree ≤ d) :
    (p.reflect d).natDegree ≤ d := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro i hi
  rw [Polynomial.coeff_reflect, Polynomial.revAt_eq_self_of_lt hi]
  exact Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt hp hi)

theorem sigmaPullback_eval (d : ℕ) (p : ℚ[X]) (hp : p.natDegree ≤ d)
    (x : ℚ) (hx : x ≠ -1) :
    (sigmaPullback d p).eval x = (1+x)^d*p.eval (sigma x) := by
  have ht : -1-x ≠ 0 := by intro he; apply hx; linarith
  simp only [sigmaPullback, Polynomial.eval_mul, Polynomial.eval_C,
    Polynomial.eval_comp, theta, Polynomial.eval_sub, Polynomial.eval_neg,
    Polynomial.eval_one, Polynomial.eval_X]
  rw [reflect_eval _ _ hp _ ht]
  have ht1 : 1+x ≠ 0 := by intro he; apply hx; linarith
  have hi : (-1-x)⁻¹ = sigma x := by unfold sigma; field_simp; ring
  rw [hi, ← mul_assoc, ← mul_pow, show (-1:ℚ)*(-1-x) = 1+x by ring]

theorem uStar_theta_parity (N : ℕ) :
    (uStar N).comp theta = C ((-1:ℚ)^N)*uStar N := by
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  have ht : 1+x ≠ 0 := by intro he; apply hx1; linarith
  have htheta : -1-x ≠ 0 := by intro he; apply hx1; linarith
  have hr := h_reciprocal (N+1) (by omega) (x/(1+x)) (div_ne_zero hx ht)
  simp only [Nat.add_sub_cancel, inv_div] at hr
  simp only [Polynomial.eval_comp, theta, Polynomial.eval_sub, Polynomial.eval_neg,
    Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_mul, Polynomial.eval_C]
  rw [uStar_eval _ _ htheta, uStar_eval _ _ hx]
  have ha : (1+(-1-x))/(-1-x) = x/(1+x) := by field_simp; ring
  rw [ha, ← hr, ← mul_assoc, ← mul_pow,
    show (-1-x)*(x/(1+x)) = -x by field_simp; ring,
    neg_pow]
  ring

theorem vStar_theta_parity {N : ℕ} (hN : 1 ≤ N) :
    (vStar N).comp theta = C (epsilon N)*vStar N := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : N ≠ 0)
  apply polynomial_eq_of_eval_off
  intro x hx hx1
  have ht : 1+x ≠ 0 := by intro he; apply hx1; linarith
  have htheta : -1-x ≠ 0 := by intro he; apply hx1; linarith
  have hr := h_reciprocal (q+1) (by omega) (x/(1+x)) (div_ne_zero hx ht)
  simp only [Nat.add_sub_cancel, inv_div] at hr
  simp only [Polynomial.eval_comp, theta, Polynomial.eval_sub, Polynomial.eval_neg,
    Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_mul, Polynomial.eval_C]
  rw [vStar_eval (by omega) _ htheta, vStar_eval (by omega) _ hx]
  have ha : (1+(-1-x))/(-1-x) = x/(1+x) := by field_simp; ring
  rw [ha, ← hr]
  simp only [Nat.succ_eq_add_one, epsilon, pow_succ]
  have hp : (-1-x)^q*(x/(1+x))^q = (-1:ℚ)^q*x^q := by
    rw [← mul_pow, show (-1-x)*(x/(1+x)) = -x by field_simp; ring, neg_pow]
  linear_combination (1+x)*x*hp*(h (q+1)).eval ((1+x)/x)

/-- (6.10) 第一式的有限多项式形式。 -/
theorem sigma_u (N : ℕ) : sigmaPullback (N+1) (u N) = -uStar N := by
  unfold sigmaPullback
  change C ((-1:ℚ)^(N+1))*(uStar N).comp theta = _
  rw [uStar_theta_parity, ← mul_assoc, ← Polynomial.C_mul]
  have hs : (-1:ℚ)^(N+1)*(-1)^N = -1 := by
    rw [← pow_add, show N+1+N = 2*N+1 by omega, pow_add, pow_mul]
    norm_num
  rw [hs]
  simp

/-- (6.10) 第二式的有限多项式形式。 -/
theorem sigma_v {N : ℕ} (hN : 1 ≤ N) :
    sigmaPullback (N+1) (v N) = vStar N := by
  unfold sigmaPullback
  change C ((-1:ℚ)^(N+1))*(vStar N).comp theta = _
  rw [vStar_theta_parity hN, ← mul_assoc, ← Polynomial.C_mul]
  have hs : (-1:ℚ)^(N+1)*epsilon N = 1 := by
    unfold epsilon
    rw [← pow_add, show N+1+(N+1) = 2*(N+1) by omega, pow_mul]
    norm_num
  rw [hs]
  simp

/-- (6.10) 第三式的有限多项式形式。 -/
theorem sigma_uStar (N : ℕ) :
    sigmaPullback (N+1) (uStar N) = C (epsilon N)*(u N).comp theta := by
  unfold sigmaPullback uStar
  rw [reflect_twice]
  rfl

/-- (6.10) 第四式的有限多项式形式。 -/
theorem sigma_vStar (N : ℕ) :
    sigmaPullback (N+1) (vStar N) = C (epsilon N)*(v N).comp theta := by
  unfold sigmaPullback vStar
  rw [reflect_twice]
  rfl

theorem sigma_u_eval (N : ℕ) (x : ℚ) (hx : x ≠ -1) :
    (u N).eval (sigma x) = -(uStar N).eval x / (1+x)^(N+1) := by
  have ht : 1+x ≠ 0 := by intro he; apply hx; linarith
  apply (eq_div_iff (pow_ne_zero _ ht)).mpr
  have he := congrArg (Polynomial.eval x) (sigma_u N)
  rw [sigmaPullback_eval _ _ (u_degree N) _ hx, Polynomial.eval_neg] at he
  simpa [mul_comm] using he

theorem sigma_v_eval {N : ℕ} (hN : 1 ≤ N) (x : ℚ) (hx : x ≠ -1) :
    (v N).eval (sigma x) = (vStar N).eval x / (1+x)^(N+1) := by
  have ht : 1+x ≠ 0 := by intro he; apply hx; linarith
  apply (eq_div_iff (pow_ne_zero _ ht)).mpr
  have he := congrArg (Polynomial.eval x) (sigma_v hN)
  rw [sigmaPullback_eval _ _ (by have := v_degree hN; omega) _ hx] at he
  simpa [mul_comm] using he

theorem sigma_uStar_eval (N : ℕ) (x : ℚ) (hx : x ≠ -1) :
    (uStar N).eval (sigma x) = epsilon N*(u N).eval (-1-x)/(1+x)^(N+1) := by
  have ht : 1+x ≠ 0 := by intro he; apply hx; linarith
  apply (eq_div_iff (pow_ne_zero _ ht)).mpr
  have he := congrArg (Polynomial.eval x) (sigma_uStar N)
  rw [sigmaPullback_eval (N+1) (uStar N) (by exact reflect_degree _ _ (u_degree N)) _ hx] at he
  simpa [theta, mul_comm] using he

theorem sigma_vStar_eval {N : ℕ} (hN : 1 ≤ N) (x : ℚ) (hx : x ≠ -1) :
    (vStar N).eval (sigma x) = epsilon N*(v N).eval (-1-x)/(1+x)^(N+1) := by
  have ht : 1+x ≠ 0 := by intro he; apply hx; linarith
  apply (eq_div_iff (pow_ne_zero _ ht)).mpr
  have he := congrArg (Polynomial.eval x) (sigma_vStar N)
  rw [sigmaPullback_eval (N+1) (vStar N) (by exact reflect_degree _ _ (by have := v_degree hN; omega)) _ hx] at he
  simpa [theta, mul_comm] using he

theorem one_add_X_ne_zero : (1+X : ℚ[X]) ≠ 0 := by
  intro he
  have hh := congrArg (Polynomial.eval (0:ℚ)) he
  norm_num at hh

/-- F3 对角消去所需的第一个实际括号值。 -/
theorem theta_pair {N : ℕ} (hN : 1 ≤ N) :
    (u N).comp theta*v N + (v N).comp theta*u N =
      -C (b (N+1))*(X^2+X+1) := by
  apply mul_left_cancel₀ (pow_ne_zero (2*N) one_add_X_ne_zero)
  have hu := uStar_theta N
  have hv := vStar_theta hN
  have he := uvStar_pair hN
  linear_combination v N*hu + u N*hv - he

/-- F3 对角消去所需的第二个实际括号值。 -/
theorem theta_star_pair {N : ℕ} (hN : 1 ≤ N) :
    (u N).comp theta*vStar N - (v N).comp theta*uStar N =
      C (epsilon N)*C (b (N+1))*X^(2*N)*(X^2+X+1) := by
  have hu := uStar_theta N
  have hv := vStar_theta hN
  have he := theta_pair hN
  linear_combination (u N).comp theta*hv - (v N).comp theta*hu -
    C (epsilon N)*X^(2*N)*he

end CP.Kernel


==> anc/colomo-pronko-lean/CP/Normalization/DiagonalBridge.lean <==
import CP.Connection.OddConnection
import CP.FiniteBridge

namespace CP.Connection
open Matrix CP.Kernel Finset

def addedEmbedding (m n s : ℕ) : Fin (m-s) ↪ Fin (m+n) :=
  ⟨fun i => ⟨n+i.val,by have := i.isLt; omega⟩,by
    intro i j h
    apply Fin.ext
    have := congrArg (fun k : Fin (m+n) => k.val) h
    dsimp only at this
    omega⟩

def kernelTail (m s : ℕ) (hs : s ≤ m) : Fin (m-s) ↪ Fin m :=
  ⟨fun i => ⟨s+i.val,by have := i.isLt; omega⟩,by
    intro i j h
    apply Fin.ext
    have := congrArg (fun k : Fin m => k.val) h
    dsimp only at this
    omega⟩

/-- 选择矩阵加回的恰是 n,…,n+m-s-1；其余有限边界全部保留。 -/
theorem candidate_add_back (m n s : ℕ) (hs : s ≤ m) :
    K (m+n)-tailDiagonal (m+n) s =
      baseL m n+selection (addedEmbedding m n s)*(selection (addedEmbedding m n s))ᵀ := by
  have hsel (i j : Fin (m+n)) :
      (selection (addedEmbedding m n s)*(selection (addedEmbedding m n s))ᵀ) i j =
        if i=j then (if n ≤ i.val ∧ i.val < n+(m-s) then 1 else 0) else 0 := by
    by_cases hi : n ≤ i.val ∧ i.val < n+(m-s)
    · let k : Fin (m-s) := ⟨i.val-n,by omega⟩
      have hk : i = addedEmbedding m n s k := by apply Fin.ext; dsimp [addedEmbedding,k]; omega
      have he : ∀ l : Fin (m-s), i = addedEmbedding m n s l ↔ l=k := by
        intro l
        rw [hk,(addedEmbedding m n s).injective.eq_iff]
        exact eq_comm
      simp only [Matrix.mul_apply,selection,Matrix.transpose_apply,he]
      simp only [ite_mul,one_mul,zero_mul,Finset.sum_ite_eq,Finset.mem_univ,if_true,hi]
      simp only [hk,eq_comm]
      simp
    · have he (l : Fin (m-s)) : i ≠ addedEmbedding m n s l := by
        intro h
        have hv := congrArg (fun k : Fin (m+n) => k.val) h
        have := l.isLt
        dsimp [addedEmbedding] at hv
        omega
      simp [Matrix.mul_apply,selection,he,hi]
  ext i j
  simp only [Matrix.sub_apply,Matrix.add_apply,baseL,tailDiagonal,Matrix.diagonal_apply,hsel]
  by_cases hij : i=j
  · subst j
    simp only [if_true]
    split_ifs <;> (try omega) <;> ring
  · simp [hij]

/-- 反序的前主块正是原核的尾主块，行列同时反序。 -/
theorem reversed_front_det (m s : ℕ) (hs : s ≤ m) (D : Matrix (Fin m) (Fin m) ℚ) :
    ((R m*D*R m).submatrix (frontEmbedding (Nat.sub_le m s)) (frontEmbedding (Nat.sub_le m s))).det =
      (D.submatrix (kernelTail m s hs) (kernelTail m s hs)).det := by
  have he (i : Fin (m-s)) : (frontEmbedding (Nat.sub_le m s) i).rev = kernelTail m s hs i.rev := by
    apply Fin.ext
    simp only [Fin.val_rev,frontEmbedding,kernelTail,Function.Embedding.coeFn_mk]
    have := i.isLt
    omega
  have hm : (R m*D*R m).submatrix (frontEmbedding (Nat.sub_le m s)) (frontEmbedding (Nat.sub_le m s)) =
      (D.submatrix (kernelTail m s hs) (kernelTail m s hs)).submatrix Fin.revPerm Fin.revPerm := by
    ext i j
    simp only [Matrix.submatrix_apply,mul_R_apply,R_mul_apply,he,Fin.revPerm_apply]
  rw [hm,Matrix.det_submatrix_equiv_self]

/-- N2 的有限代数接口；随后对真实偶数/奇数核分别实例化。 -/
theorem candidate_tail_det {m n : ℕ} (D : Matrix (Fin m) (Fin m) ℚ)
    (hL : (baseL m n).det ≠ 0)
    (hc : 1+LL (tailFirst (m:=m) (n:=n) ((baseL m n)⁻¹)) =
      (U m)ᵀ*R m*D*R m*U m)
    (s : ℕ) (hs : s ≤ m) :
    (K (m+n)-tailDiagonal (m+n) s).det =
      (baseL m n).det*(D.submatrix (kernelTail m s hs) (kernelTail m s hs)).det := by
  rw [candidate_add_back m n s hs,det_diagonal_add_back _ _ hL]
  congr 1
  have he := congrArg (fun A : Matrix (Fin m) (Fin m) ℚ =>
    A.submatrix (frontEmbedding (Nat.sub_le m s)) (frontEmbedding (Nat.sub_le m s))) hc
  have ht (i : Fin (m-s)) :
      tailFirstEquiv m n (Fin.castAdd n (frontEmbedding (Nat.sub_le m s) i)) = addedEmbedding m n s i := by
    apply Fin.ext
    rw [tailFirstEquiv_left_val]
    rfl
  have ho : (1 : Matrix (Fin m) (Fin m) ℚ).submatrix
      (frontEmbedding (Nat.sub_le m s)) (frontEmbedding (Nat.sub_le m s)) = 1 := by
    ext i j
    simp [Matrix.one_apply,(frontEmbedding (Nat.sub_le m s)).injective.eq_iff]
  dsimp only at he
  simp only [Matrix.submatrix_add,Pi.add_apply] at he
  rw [ho] at he
  simp only [LL,tailFirst,Matrix.submatrix_submatrix,Function.comp_def,ht] at he
  rw [he]
  have hm : (U m)ᵀ*R m*D*R m*U m = (U m)ᵀ*(R m*D*R m)*U m := by
    simp only [Matrix.mul_assoc]
  rw [hm,det_front_congruence (Nat.sub_le m s) (U m) (R m*D*R m)
    (fun _ _ h => U_below h) (fun _ => U_diag _),reversed_front_det m s hs]

/-- 全部允许 s 的偶数有限桥；尚未引入任何枚举归一化。 -/
theorem even_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (N+N)-tailDiagonal (N+N) s).det = (baseL N N).det*
      ((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det :=
  candidate_tail_det (trueD N) (even_baseL_det_ne_zero hN) (even_connection hN) s hs

/-- 全部允许 s 的奇数有限桥，核是实际中心舒尔补。 -/
theorem odd_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (N+(N+1))-tailDiagonal (N+(N+1)) s).det = (baseL N (N+1)).det*
      ((trueOddS N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det :=
  candidate_tail_det (trueOddS N) (odd_baseL_det_ne_zero hN) (odd_connection hN) s hs

end CP.Connection


==> anc/colomo-pronko-lean/CP/Normalization/OddBorder.lean <==
import CP.Normalization.DiagonalBridge

namespace CP.Connection
open Matrix CP.Kernel

noncomputable def oddA (N : ℕ) : Matrix (Fin N) (Fin N) ℚ := fun i j =>
  -oMatrix N (oddLeft N i) (oddLeft N j)-oMatrix N (oddLeft N i) (oddLeft N j).rev
noncomputable def oddH (N : ℕ) : Matrix (Fin N) (Fin 1) ℚ := fun i _ =>
  oMatrix N (oddLeft N i) (oddCenter N)
noncomputable def oddV (N : ℕ) : Matrix (Fin 1) (Fin N) ℚ := fun _ j => -2*nu N (oddLeft N j)
noncomputable def oddAlpha (N : ℕ) : Matrix (Fin 1) (Fin 1) ℚ := fun _ _ => nu N (oddCenter N)

/-- 规范 (5.4) 的实际有边框核，全部索引是 Fin。 -/
noncomputable def trueE (N : ℕ) : Matrix (Fin (N+1)) (Fin (N+1)) ℚ :=
  blocks (oddA N) (oddH N) (oddV N) (oddAlpha N)

@[simp] theorem trueE_LL (N : ℕ) (i j : Fin N) : trueE N i.castSucc j.castSucc = oddA N i j := by
  change trueE N (Fin.castAdd 1 i) (Fin.castAdd 1 j) = _
  simp [trueE,blocks]
@[simp] theorem trueE_Lc (N : ℕ) (i : Fin N) : trueE N i.castSucc (Fin.last N) = oddH N i 0 := by
  change trueE N (Fin.castAdd 1 i) (Fin.natAdd N (0 : Fin 1)) = _
  simp only [trueE,blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,
    finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₁₂]
@[simp] theorem trueE_cL (N : ℕ) (i : Fin N) : trueE N (Fin.last N) i.castSucc = oddV N 0 i := by
  change trueE N (Fin.natAdd N (0 : Fin 1)) (Fin.castAdd 1 i) = _
  simp only [trueE,blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,
    finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₂₁]
@[simp] theorem trueE_cc (N : ℕ) : trueE N (Fin.last N) (Fin.last N) = nu N (oddCenter N) := by
  change trueE N (Fin.natAdd N (0 : Fin 1)) (Fin.natAdd N (0 : Fin 1)) = _
  simp only [trueE,blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_natAdd,
    Matrix.fromBlocks_apply₂₂,oddAlpha]

def borderTail (N s : ℕ) (hs : s ≤ N) : Fin (N-s+1) ↪ Fin (N+1) :=
  ⟨fun i => ⟨s+i.val,by have := i.isLt; omega⟩,by
    intro i j h
    apply Fin.ext
    have := congrArg (fun k : Fin (N+1) => k.val) h
    dsimp only at this
    omega⟩

@[simp] theorem borderTail_left (N s : ℕ) (hs : s ≤ N) (i : Fin (N-s)) :
    borderTail N s hs i.castSucc = (kernelTail N s hs i).castSucc := by rfl
@[simp] theorem borderTail_last (N s : ℕ) (hs : s ≤ N) :
    borderTail N s hs (Fin.last (N-s)) = Fin.last N := by
  apply Fin.ext
  simp only [borderTail,Function.Embedding.coeFn_mk,Fin.val_last]
  omega

/-- 任意尾主块保留同一中心标量 α，不让它依赖 s。 -/
theorem trueE_tail_blocks (N s : ℕ) (hs : s ≤ N) :
    (trueE N).submatrix (borderTail N s hs) (borderTail N s hs) =
      blocks ((oddA N).submatrix (kernelTail N s hs) (kernelTail N s hs))
        ((oddH N).submatrix (kernelTail N s hs) id)
        ((oddV N).submatrix id (kernelTail N s hs)) (oddAlpha N) := by
  ext i j
  induction i using Fin.lastCases <;> induction j using Fin.lastCases
  all_goals
    simp only [Matrix.submatrix_apply,borderTail_left,borderTail_last,trueE_LL,trueE_Lc,trueE_cL,trueE_cc]
  · change _ = blocks _ _ _ _ (Fin.natAdd (N-s) (0 : Fin 1)) (Fin.natAdd (N-s) (0 : Fin 1))
    simp only [blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_natAdd,Matrix.fromBlocks_apply₂₂,oddAlpha]
  · rename_i j
    change _ = blocks _ _ _ _ (Fin.natAdd (N-s) (0 : Fin 1)) (Fin.castAdd 1 j)
    simp only [blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_natAdd,
      finSumFinEquiv_symm_apply_castAdd,Matrix.fromBlocks_apply₂₁,id_eq]
  · rename_i i
    change _ = blocks _ _ _ _ (Fin.castAdd 1 i) (Fin.natAdd (N-s) (0 : Fin 1))
    simp only [blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_natAdd,
      finSumFinEquiv_symm_apply_castAdd,Matrix.fromBlocks_apply₁₂,id_eq]
  · rename_i i j
    change _ = blocks _ _ _ _ (Fin.castAdd 1 i) (Fin.castAdd 1 j)
    simp only [blocks,Matrix.submatrix_apply,finSumFinEquiv_symm_apply_castAdd,Matrix.fromBlocks_apply₁₁]

@[simp] theorem det_oddAlpha (N : ℕ) : (oddAlpha N).det = nu N (oddCenter N) := by
  simp [oddAlpha,Matrix.det_fin_one]

theorem oddAlpha_inverse (N : ℕ) : (oddAlpha N)⁻¹ = fun _ _ => (nu N (oddCenter N))⁻¹ := by
  apply Matrix.inv_eq_right_inv
  ext i j
  have hc : nu N (oddCenter N) ≠ 0 := (nu_center_pos N).ne'
  simp [oddAlpha,Matrix.mul_apply,Matrix.one_apply,hc,Subsingleton.elim i j]

/-- 真核 ℰ 的所有尾主块的有限舒尔补，不调用普法夫式。 -/
theorem trueE_tail_det (N s : ℕ) (hs : s ≤ N) :
    ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det =
      nu N (oddCenter N)*((trueOddS N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det := by
  letI : Invertible (oddAlpha N) := Matrix.invertibleOfIsUnitDet _
    (by rw [det_oddAlpha]; exact (nu_center_pos N).ne'.isUnit)
  rw [trueE_tail_blocks,blocks,Matrix.det_submatrix_equiv_self,Matrix.det_fromBlocks₂₂,
    Matrix.invOf_eq_nonsing_inv,det_oddAlpha,oddAlpha_inverse]
  congr 1
  congr 1
  ext i j
  simp only [Matrix.sub_apply,Matrix.mul_apply,Matrix.submatrix_apply,oddA,oddH,oddV,trueOddS,
    Fin.sum_univ_one,id_eq]
  ring

end CP.Connection


==> anc/colomo-pronko-lean/CP/Normalization/Scalar.lean <==
import CP.Normalization.OddBorder

namespace CP.Connection
open Matrix CP.Kernel Finset

@[simp] theorem tailDiagonal_zero (q : ℕ) : tailDiagonal q 0 = 0 := by
  ext i j
  simp [tailDiagonal,Matrix.diagonal_apply,not_le.mpr i.isLt]

@[simp] theorem kernelTail_zero (m : ℕ) (D : Matrix (Fin m) (Fin m) ℚ) :
    D.submatrix (kernelTail m 0 (Nat.zero_le m)) (kernelTail m 0 (Nat.zero_le m)) = D := by
  ext i j
  have he (i : Fin m) : kernelTail m 0 (Nat.zero_le m) i = i := by apply Fin.ext; simp [kernelTail]
  simp only [Matrix.submatrix_apply,he]

@[simp] theorem borderTail_zero (N : ℕ) (D : Matrix (Fin (N+1)) (Fin (N+1)) ℚ) :
    D.submatrix (borderTail N 0 (Nat.zero_le N)) (borderTail N 0 (Nat.zero_le N)) = D := by
  ext i j
  have he (i : Fin (N+1)) : borderTail N 0 (Nat.zero_le N) i = i := by apply Fin.ext; simp [borderTail]
  simp only [Matrix.submatrix_apply,he]

/-- N1 的偶数标量行列式关系，完全属于有限代数。 -/
theorem even_scalar_relation (N : ℕ) (hN : 1 ≤ N) :
    (K (N+N)).det = (baseL N N).det*(trueD N).det := by
  simpa only [tailDiagonal_zero,sub_zero,kernelTail_zero] using even_finite_bridge N hN 0 (Nat.zero_le N)

/-- N1 的奇数标量行列式关系，完全属于有限代数。 -/
theorem odd_scalar_relation (N : ℕ) (hN : 1 ≤ N) :
    (K (N+(N+1))).det = (baseL N (N+1)).det*(trueOddS N).det := by
  simpa only [tailDiagonal_zero,sub_zero,kernelTail_zero] using odd_finite_bridge N hN 0 (Nat.zero_le N)

theorem trueE_det (N : ℕ) : (trueE N).det = nu N (oddCenter N)*(trueOddS N).det := by
  simpa only [kernelTail_zero,borderTail_zero] using trueE_tail_det N 0 (Nat.zero_le N)

/-- 无绝对枚举输入的实际偶数行列式比关系，亦允许端点空尾块。 -/
theorem even_relative_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (N+N)-tailDiagonal (N+N) s).det*(trueD N).det =
      (K (N+N)).det*((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det := by
  rw [even_finite_bridge N hN s hs,even_scalar_relation N hN]
  ring

/-- 无绝对枚举输入的实际奇数有边框核行列式比关系。 -/
theorem odd_relative_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (N+(N+1))-tailDiagonal (N+(N+1)) s).det*(trueE N).det =
      (K (N+(N+1))).det*((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det := by
  rw [odd_finite_bridge N hN s hs,odd_scalar_relation N hN,trueE_det,trueE_tail_det]
  ring

/-- 奇数有边框核的无条件绝对有限关系：唯一代数标量为 det L / α。 -/
theorem odd_bordered_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (N+(N+1))-tailDiagonal (N+(N+1)) s).det =
      ((baseL N (N+1)).det/nu N (oddCenter N))*
        ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det := by
  rw [odd_finite_bridge N hN s hs,trueE_tail_det]
  have hc : nu N (oddCenter N) ≠ 0 := (nu_center_pos N).ne'
  field_simp [hc]
  ring

/-- 外部枚举归一化中使用的精确有理数乘积；此定义不声称它已被证明枚举 ASM。 -/
def asmProduct (n : ℕ) : ℚ :=
  ∏ i : Fin n, (Nat.factorial (3*i.val+1) : ℚ)/(Nat.factorial (n+i.val) : ℚ)

theorem asmProduct_pos (n : ℕ) : 0 < asmProduct n := by
  apply Finset.prod_pos
  intro i hi
  apply div_pos <;> exact_mod_cast Nat.factorial_pos _

/-- 两个明确的阶段外输入：候选 det K 的已知总枚举值，以及真实端 s=0 的公式。
该结构没有默认实例；本工程不构造其中的证明。 -/
structure EvenNormalizationInput (N : ℕ) : Prop where
  candidate_total : (K (N+N)).det = asmProduct (N+N)
  unfrozen_true : asmProduct (N+N) = asmProduct N^2*(trueD N).det

/-- 奇数归一化输入使用真实有边框核，未以非平凡冻结值归一化。 -/
structure OddNormalizationInput (N : ℕ) : Prop where
  candidate_total : (K (N+(N+1))).det = asmProduct (N+(N+1))
  unfrozen_true : asmProduct (N+(N+1)) = asmProduct N^2*(trueE N).det

/-- (9.2) 偶数绝对标量：条件只在清晰的阶段外接口中。 -/
theorem even_scalar_normalized (N : ℕ) (hN : 1 ≤ N) (h : EvenNormalizationInput N) :
    (baseL N N).det = asmProduct N^2 := by
  have hd : (trueD N).det ≠ 0 := by
    intro hz
    have he := h.unfrozen_true
    rw [hz,mul_zero] at he
    exact (asmProduct_pos (N+N)).ne' he
  apply mul_right_cancel₀ hd
  rw [← even_scalar_relation N hN,h.candidate_total,h.unfrozen_true]

/-- (9.2) 奇数绝对标量，中心 α 保持为实际 ν_N。 -/
theorem odd_scalar_normalized (N : ℕ) (hN : 1 ≤ N) (h : OddNormalizationInput N) :
    (baseL N (N+1)).det = asmProduct N^2*nu N (oddCenter N) := by
  have hd : (trueOddS N).det ≠ 0 := by
    intro hz
    have he := h.unfrozen_true
    rw [trueE_det,hz,mul_zero,mul_zero] at he
    exact (asmProduct_pos (N+(N+1))).ne' he
  apply mul_right_cancel₀ hd
  rw [← odd_scalar_relation N hN,h.candidate_total,h.unfrozen_true,trueE_det]
  ring

/-- 全部允许 s 的绝对偶数有限桥；ASM 解释只存在于显式外部输入。 -/
theorem even_bridge_normalized (N : ℕ) (hN : 1 ≤ N) (h : EvenNormalizationInput N)
    (s : ℕ) (hs : s ≤ N) :
    (K (N+N)-tailDiagonal (N+N) s).det = asmProduct N^2*
      ((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det := by
  rw [even_finite_bridge N hN s hs,even_scalar_normalized N hN h]

/-- 全部允许 s 的绝对奇数有限桥，右端是实际 ℰ 尾块。 -/
theorem odd_bridge_normalized (N : ℕ) (hN : 1 ≤ N) (h : OddNormalizationInput N)
    (s : ℕ) (hs : s ≤ N) :
    (K (N+(N+1))-tailDiagonal (N+(N+1)) s).det = asmProduct N^2*
      ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det := by
  rw [odd_finite_bridge N hN s hs,odd_scalar_normalized N hN h,trueE_tail_det]
  ring

end CP.Connection


==> anc/colomo-pronko-lean/CP/OddBridge.lean <==
import CP.EvenBridge
import Mathlib.Data.Matrix.Rank

namespace CP
open Matrix Finset

/-- The finite lift multiplying coefficient vectors by 1+x. -/
def liftQ (q : ℕ) : Matrix (Fin (q+1)) (Fin q) ℚ := fun i j =>
  (if i = j.castSucc then 1 else 0) + (if i = j.succ then 1 else 0)

def alternating (q : ℕ) : Fin q → ℚ := fun i => (-1)^i.val

/-- The alternating covector annihilates the lift, for every finite order. -/
theorem liftQ_transpose_alternating (q : ℕ) :
    (liftQ q)ᵀ *ᵥ alternating (q+1) = 0 := by
  funext j
  simp [Matrix.mulVec, dotProduct, liftQ, Matrix.transpose_apply,
    add_mul, Finset.sum_add_distrib, alternating, pow_succ]

/-- The four terms in the finite lift, including both boundary embeddings. -/
theorem liftQ_sandwich_apply {q : ℕ}
    (A : Matrix (Fin (q+1)) (Fin (q+1)) ℚ) (i j : Fin q) :
    ((liftQ q)ᵀ*A*liftQ q) i j =
      A i.castSucc j.castSucc + A i.succ j.castSucc +
      A i.castSucc j.succ + A i.succ j.succ := by
  simp [Matrix.mul_apply, Matrix.transpose_apply, liftQ,
    add_mul, mul_add, Finset.sum_add_distrib]
  ring

/-- The actual binomial Gram matrix is preserved by finite升阶. -/
theorem liftQ_G (q : ℕ) : (liftQ q)ᵀ*G (q+1)*liftQ q = G q := by
  ext i j
  rw [liftQ_sandwich_apply]
  simp only [G, Fin.coe_castSucc, Fin.val_succ]
  simp only [← Nat.add_assoc]
  have hb : ((i.val+1+j.val+1).choose (i.val+1) : ℚ) =
      ((i.val+1+j.val).choose (i.val+1) : ℚ) +
      ((i.val+j.val+1).choose i.val : ℚ) := by
    have h := Nat.choose_succ_succ' (i.val+j.val+1) i.val
    exact_mod_cast (by simpa [Nat.add_assoc, Nat.add_left_comm, Nat.add_comm] using h :
      (i.val+1+j.val+1).choose (i.val+1) =
      (i.val+1+j.val).choose (i.val+1) + (i.val+j.val+1).choose i.val)
  rw [hb]
  have h1 : i.val+1+j.val = (i.val+j.val)+1 := by omega
  rw [h1]
  simp only [pow_succ]
  ring

/-- A concrete left inverse for the lift, obtained from the finite Gram identity. -/
theorem liftQ_left_inverse (q : ℕ) :
    ((G q)⁻¹*(liftQ q)ᵀ*G (q+1))*liftQ q = 1 := by
  calc
    _ = (G q)⁻¹*((liftQ q)ᵀ*G (q+1)*liftQ q) := by simp only [Matrix.mul_assoc]
    _ = (G q)⁻¹*G q := by rw [liftQ_G]
    _ = 1 := by
      apply Matrix.nonsing_inv_mul
      rw [det_G]
      exact isUnit_one

theorem liftQ_injective (q : ℕ) : Function.Injective (liftQ q).mulVec := by
  intro v w h
  have hh := congrArg (fun z => ((G q)⁻¹*(liftQ q)ᵀ*G (q+1))*ᵥz) h
  simpa only [Matrix.mulVec_mulVec, liftQ_left_inverse, Matrix.one_mulVec] using hh

/-- The lift has full column rank, with no restriction on q. -/
theorem rank_liftQ (q : ℕ) : (liftQ q).rank = q := by
  apply le_antisymm (Matrix.rank_le_width _)
  have h := Matrix.rank_mul_le_right ((G q)⁻¹*(liftQ q)ᵀ*G (q+1)) (liftQ q)
  simpa only [liftQ_left_inverse, Matrix.rank_one, Fintype.card_fin] using h

/-- Reversal commutes with the finite lift. -/
theorem R_liftQ (q : ℕ) : R (q+1)*liftQ q = liftQ q*R q := by
  ext i j
  rw [R_mul_apply, mul_R_apply]
  have h1 : i.rev = j.castSucc ↔ i = j.rev.succ := by
    constructor <;> intro h
    · simpa only [Fin.rev_castSucc, Fin.rev_succ, Fin.rev_rev] using congrArg Fin.rev h
    · simpa only [Fin.rev_castSucc, Fin.rev_succ, Fin.rev_rev] using congrArg Fin.rev h
  have h2 : i.rev = j.succ ↔ i = j.rev.castSucc := by
    constructor <;> intro h
    · simpa only [Fin.rev_castSucc, Fin.rev_succ, Fin.rev_rev] using congrArg Fin.rev h
    · simpa only [Fin.rev_castSucc, Fin.rev_succ, Fin.rev_rev] using congrArg Fin.rev h
  simp only [liftQ, h1, h2]
  ring

/-- The actual commutator Ω has the required finite lift compression. -/
theorem liftQ_omega (q : ℕ) :
    (liftQ q)ᵀ*omega (q+1)*liftQ q = omega q := by
  have ht := congrArg Matrix.transpose (R_liftQ q)
  simp only [Matrix.transpose_mul, R_transpose] at ht
  unfold omega
  rw [Matrix.mul_sub, Matrix.sub_mul]
  calc
    _ = ((liftQ q)ᵀ*G (q+1)*liftQ q)*R q -
        R q*((liftQ q)ᵀ*G (q+1)*liftQ q) := by
      congr 1
      · simp only [Matrix.mul_assoc]
        rw [R_liftQ]
      · simp only [← Matrix.mul_assoc]
        rw [ht]
    _ = _ := by rw [liftQ_G]

/-- Deleting a chosen coordinate uses the explicit finite embedding succAbove. -/
def deleteCenter {q : ℕ} (c : Fin (q+1))
    (A : Matrix (Fin (q+1)) (Fin (q+1)) ℚ) : Matrix (Fin q) (Fin q) ℚ :=
  A.submatrix c.succAbove c.succAbove

/-- The missing center term is explicitly zero; no infinite truncation is used. -/
theorem delete_mul_of_zero_row {q : ℕ} (c : Fin (q+1))
    (A B : Matrix (Fin (q+1)) (Fin (q+1)) ℚ)
    (hB : ∀ j, B c j = 0) :
    deleteCenter c (A*B) = deleteCenter c A * deleteCenter c B := by
  ext i j
  change (∑ k : Fin (q+1), A (c.succAbove i) k * B k (c.succAbove j)) = _
  rw [Fin.sum_univ_succAbove _ c]
  simp [hB, deleteCenter, Matrix.mul_apply, Matrix.submatrix_apply]

/-- Correct center-deletion inverse theorem. A projected full inverse is used,
not a principal block of the inverse of the original matrix. -/
theorem deleted_right_inverse {q : ℕ} (c : Fin (q+1))
    (A B : Matrix (Fin (q+1)) (Fin (q+1)) ℚ) (v : Fin (q+1) → ℚ)
    (hB : ∀ j, B c j = 0)
    (hAB : A*B = 1 - Matrix.vecMulVec (Pi.single c 1) v) :
    deleteCenter c A * deleteCenter c B = 1 := by
  rw [← delete_mul_of_zero_row c A B hB, hAB]
  ext i j
  have hi : c.succAbove i ≠ c := Fin.succAbove_ne c i
  simp [deleteCenter, Matrix.submatrix_apply, Matrix.sub_apply,
    Matrix.one_apply, Matrix.vecMulVec_apply, Pi.single_apply, hi,
    Fin.succAbove_right_injective.eq_iff]

/-- The deleted projected matrix is the actual inverse in its finite matrix ring. -/
theorem deleted_inverse {q : ℕ} (c : Fin (q+1))
    (A B : Matrix (Fin (q+1)) (Fin (q+1)) ℚ) (v : Fin (q+1) → ℚ)
    (hB : ∀ j, B c j = 0)
    (hAB : A*B = 1 - Matrix.vecMulVec (Pi.single c 1) v) :
    (deleteCenter c A)⁻¹ = deleteCenter c B := by
  exact Matrix.inv_eq_right_inv (deleted_right_inverse c A B v hB hAB)

/-- The center projection in the manuscript, with its pivot explicitly supplied. -/
def centerProjection {q : ℕ} (c : Fin q) (v : Fin q → ℚ) : Matrix (Fin q) (Fin q) ℚ :=
  1 - Matrix.vecMulVec (fun i => v i / v c) (Pi.single c 1)

theorem centerProjection_row {q : ℕ} (c : Fin q) (v : Fin q → ℚ)
    (hc : v c ≠ 0) (j : Fin q) : centerProjection c v c j = 0 := by
  simp [centerProjection, Matrix.sub_apply, Matrix.one_apply,
    Matrix.vecMulVec_apply, hc, Pi.single_apply, eq_comm]

/-- Both center rows and columns vanish after the congruence. -/
theorem projected_center_row {q : ℕ} (c : Fin q) (v : Fin q → ℚ)
    (hc : v c ≠ 0) (Γ : Matrix (Fin q) (Fin q) ℚ) (j : Fin q) :
    (centerProjection c v * Γ * (centerProjection c v)ᵀ) c j = 0 := by
  simp [Matrix.mul_apply, centerProjection_row c v hc]


/-- Multiplication by a rank-one matrix, proved by a finite sum. -/
theorem mul_outer {q : ℕ} (A : Matrix (Fin q) (Fin q) ℚ) (u v : Fin q → ℚ) :
    A*Matrix.vecMulVec u v = Matrix.vecMulVec (A*ᵥu) v := by
  ext i j
  simp only [Matrix.mul_apply, Matrix.vecMulVec_apply, Matrix.mulVec, dotProduct,
    ← mul_assoc, Finset.sum_mul]

theorem centerProjection_mulVec {q : ℕ} (c : Fin q) (v : Fin q → ℚ)
    (hc : v c ≠ 0) : centerProjection c v *ᵥv = 0 := by
  rw [centerProjection, Matrix.sub_mulVec, Matrix.one_mulVec]
  funext i
  simp [Matrix.mulVec, dotProduct, Matrix.vecMulVec_apply,
    Pi.single_apply, mul_assoc, hc]

theorem mul_centerProjection {q : ℕ} (c : Fin q) (v : Fin q → ℚ)
    (A : Matrix (Fin q) (Fin q) ℚ) (hAv : A*ᵥv = 0) :
    A*centerProjection c v = A := by
  have hv : A*ᵥ(fun i => v i/v c) = 0 := by
    funext i
    have hi := congrFun hAv i
    simp only [Matrix.mulVec, dotProduct, Pi.zero_apply] at hi ⊢
    simp only [div_eq_mul_inv, ← mul_assoc, ← Finset.sum_mul]
    rw [hi, zero_mul]
  rw [centerProjection, Matrix.mul_sub, Matrix.mul_one, mul_outer, hv]
  have hz : Matrix.vecMulVec (0 : Fin q → ℚ) (Pi.single c 1) = 0 := by
    ext i j; simp [Matrix.vecMulVec_apply]
  rw [hz, sub_zero]

theorem outer_mul_projection_transpose {q : ℕ} (c : Fin q)
    (v z : Fin q → ℚ) (hc : v c ≠ 0) :
    Matrix.vecMulVec z v*(centerProjection c v)ᵀ = 0 := by
  ext i j
  have hv := congrFun (centerProjection_mulVec c v hc) j
  simp only [Matrix.mulVec, dotProduct, Pi.zero_apply] at hv
  simp only [Matrix.mul_apply, Matrix.vecMulVec_apply, Matrix.transpose_apply,
    Matrix.zero_apply]
  calc
    _ = z i * ∑ k, centerProjection c v j k * v k := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro k _
      ring
    _ = 0 := by rw [hv, mul_zero]

theorem centerProjection_transpose {q : ℕ} (c : Fin q) (v : Fin q → ℚ) :
    (centerProjection c v)ᵀ =
      1-Matrix.vecMulVec (Pi.single c 1) (fun i => v i/v c) := by
  rw [centerProjection, Matrix.transpose_sub, Matrix.transpose_one]
  congr 1
  ext i j
  simp [Matrix.transpose_apply, Matrix.vecMulVec_apply, mul_comm]

/-- Central projection computes the full product before any coordinate is removed.
The hypotheses describe the unprojected operator; the projected inverse formula
is proved here and is not included among the assumptions. -/
theorem centered_product {q : ℕ} (c : Fin q) (v z : Fin q → ℚ)
    (hc : v c ≠ 0) (A Γ : Matrix (Fin q) (Fin q) ℚ)
    (hAv : A*ᵥv = 0) (hAΓ : A*Γ = 1-Matrix.vecMulVec z v) :
    A*(centerProjection c v*Γ*(centerProjection c v)ᵀ) =
      1-Matrix.vecMulVec (Pi.single c 1) (fun i => v i/v c) := by
  calc
    _ = (A*centerProjection c v)*Γ*(centerProjection c v)ᵀ := by
      simp only [Matrix.mul_assoc]
    _ = (1-Matrix.vecMulVec z v)*(centerProjection c v)ᵀ := by
      rw [mul_centerProjection c v A hAv, hAΓ]
    _ = (centerProjection c v)ᵀ := by
      rw [Matrix.sub_mul, Matrix.one_mul, outer_mul_projection_transpose c v z hc, sub_zero]
    _ = _ := centerProjection_transpose c v

/-- The complete finite center-deletion argument, conditional only on the
unprojected kernel and product identities. -/
theorem centered_deleted_inverse {q : ℕ} (c : Fin (q+1))
    (v z : Fin (q+1) → ℚ) (hc : v c ≠ 0)
    (A Γ : Matrix (Fin (q+1)) (Fin (q+1)) ℚ)
    (hAv : A*ᵥv = 0) (hAΓ : A*Γ = 1-Matrix.vecMulVec z v) :
    (deleteCenter c A)⁻¹ =
      deleteCenter c (centerProjection c v*Γ*(centerProjection c v)ᵀ) := by
  apply deleted_inverse c A _ (fun i => v i/v c)
  · exact projected_center_row c v hc Γ
  · exact centered_product c v z hc A Γ hAv hAΓ

end CP


==> anc/colomo-pronko-lean/CP/Polynomial.lean <==
import Mathlib.Algebra.Polynomial.Eval.Degree
import Mathlib.Data.Nat.Choose.Cast
import Mathlib.Tactic

/-!
# Polynomial definitions and algebraic certificates

The definitions use the manuscript's normalization. The results below prove
local algebraic certificates and substitutions. They do not assert P1, P2 or P3
for the entire explicitly defined sequence `h`.
-/
namespace CP
open Polynomial Finset

/-- The refined enumeration polynomial, with an explicit zero value at m = 0. -/
noncomputable def h (m : ℕ) : ℚ[X] :=
  ∑ a ∈ range m, C (((m + a - 1).choose (m - 1) : ℚ) *
    ((2 * m - a - 2).choose (m - 1) : ℚ) /
    ((3 * m - 2).choose (m - 1) : ℚ)) * X ^ a

noncomputable def b (m : ℕ) : ℚ := (h m).coeff 0

@[simp] theorem h_zero : h 0 = 0 := by simp [h]
@[simp] theorem h_one : h 1 = 1 := by norm_num [h, Finset.sum_range_succ]
@[simp] theorem h_two : h 2 = C (1 / 2 : ℚ) * (1 + X) := by
  norm_num [h, Finset.sum_range_succ]
  ring
@[simp] theorem b_one : b 1 = 1 := by simp [b]
@[simp] theorem b_two : b 2 = 1 / 2 := by simp [b]

/-- Nonzero denominators in the explicit coefficient formula (all positive m). -/
theorem h_denominator_pos {m : ℕ} (hm : 1 ≤ m) :
    (0 : ℚ) < ((3 * m - 2).choose (m - 1) : ℚ) := by
  exact_mod_cast Nat.choose_pos (by omega : m - 1 ≤ 3 * m - 2)

/-- Exact coefficients, with the support condition built into the statement. -/
theorem h_coeff (m a : ℕ) : (h m).coeff a =
    if a < m then ((m+a-1).choose (m-1) : ℚ) *
      ((2*m-a-2).choose (m-1) : ℚ) / ((3*m-2).choose (m-1) : ℚ)
    else 0 := by
  simp [h, Polynomial.finset_sum_coeff, Polynomial.coeff_C_mul,
    Polynomial.coeff_X_pow, mul_ite, Finset.sum_ite_eq']

theorem b_formula (m : ℕ) (hm : 1 ≤ m) :
    b m = ((2*m-2).choose (m-1) : ℚ) / ((3*m-2).choose (m-1) : ℚ) := by
  simp [b, h_coeff, show 0 < m by omega]

theorem b_pos (m : ℕ) (hm : 1 ≤ m) : 0 < b m := by
  rw [b_formula m hm]
  apply div_pos
  · exact_mod_cast Nat.choose_pos (by omega : m-1 ≤ 2*m-2)
  · exact h_denominator_pos hm

theorem h_natDegree_lt (m : ℕ) (hm : 1 ≤ m) : (h m).natDegree < m := by
  have hh : (h m).natDegree ≤ m-1 := by
    apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
    intro a ha
    rw [h_coeff, if_neg (by omega)]
  omega

/-- The coefficient palindrome is proved from the explicit binomial formula. -/
theorem h_coeff_palindrome (m a : ℕ) (hm : 1 ≤ m) (ha : a < m) :
    (h m).coeff (m-1-a) = (h m).coeff a := by
  rw [h_coeff, h_coeff, if_pos ha, if_pos (by omega)]
  have h1 : m+(m-1-a)-1 = 2*m-a-2 := by omega
  have h2 : 2*m-(m-1-a)-2 = m+a-1 := by omega
  rw [h1,h2,mul_comm]

/-- Factorial normalization, derived from the two binomial factors. -/
theorem b_factorial (m : ℕ) (hm : 1 ≤ m) :
    b m = ((2*m-2).factorial : ℚ) * ((2*m-1).factorial : ℚ) /
      (((m-1).factorial : ℚ) * ((3*m-2).factorial : ℚ)) := by
  rw [b_formula m hm, Nat.cast_choose ℚ (by omega : m-1 ≤ 2*m-2),
    Nat.cast_choose ℚ (by omega : m-1 ≤ 3*m-2)]
  have h1 : 2*m-2-(m-1) = m-1 := by omega
  have h2 : 3*m-2-(m-1) = 2*m-1 := by omega
  rw [h1,h2]
  field_simp
  ring

/-- The factorial coefficients to which Appendix A must be connected. -/
theorem normalized_coeff_factorial (m a : ℕ) (hm : 1 ≤ m) (ha : a < m) :
    (h m).coeff a / b m =
      ((m+a-1).factorial : ℚ) * ((2*m-a-2).factorial : ℚ) /
      (((a).factorial : ℚ) * ((m-a-1).factorial : ℚ) * ((2*m-2).factorial : ℚ)) := by
  rw [h_coeff, if_pos ha, b_factorial m hm]
  rw [Nat.cast_choose ℚ (by omega : m-1 ≤ m+a-1),
    Nat.cast_choose ℚ (by omega : m-1 ≤ 2*m-a-2),
    Nat.cast_choose ℚ (by omega : m-1 ≤ 3*m-2)]
  have h1 : m+a-1-(m-1) = a := by omega
  have h2 : 2*m-a-2-(m-1) = m-a-1 := by omega
  have h3 : 3*m-2-(m-1) = 2*m-1 := by omega
  rw [h1,h2,h3]
  field_simp
  ring

/-- The recurrence normalization for all m ≥ 3, parameterized as m=n+3. -/
theorem beta_succ_three (n : ℕ) :
    b (n+2) / b (n+3) =
      3*(3*(n:ℚ)+5)*(3*(n:ℚ)+7) / (4*(2*(n:ℚ)+3)*(2*(n:ℚ)+5)) := by
  rw [b_factorial (n+2) (by omega), b_factorial (n+3) (by omega)]
  norm_num [Nat.mul_add, Nat.add_sub_assoc, Nat.factorial_succ, Nat.cast_add, Nat.cast_mul]
  field_simp
  <;> ring

/-- The order-three Möbius transformation in P3. -/
def rho (z : ℚ) : ℚ := (z - 1) / z

def tau (z : ℚ) : ℚ := -((z - 2) * (z + 1) * (2 * z - 1)) / (2 * z * (z - 1))

theorem rho_ne_zero {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) : rho z ≠ 0 := by
  exact div_ne_zero (sub_ne_zero.mpr hz1) hz

theorem rho_ne_one {z : ℚ} (hz : z ≠ 0) : rho z ≠ 1 := by
  unfold rho
  intro he
  have := (div_eq_iff hz).mp he
  linarith

theorem rho_rho {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    rho (rho z) = -1 / (z - 1) := by
  unfold rho
  field_simp [hz, sub_ne_zero.mpr hz1]

theorem rho_order_three {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    rho (rho (rho z)) = z := by
  rw [rho_rho hz hz1]
  unfold rho
  field_simp [hz, sub_ne_zero.mpr hz1]
  ring

theorem tau_rho {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) : tau (rho z) = tau z := by
  unfold tau rho
  field_simp [hz, sub_ne_zero.mpr hz1]
  ring

/-- Casoratian propagation for two solutions of the same recurrence.
This lemma is algebraic; applying it to h still requires P2. -/
theorem casoratian_step (β τ a₀ a₁ a₂ b₀ b₁ b₂ : ℚ)
    (ha : β * a₂ = a₀ - τ * a₁) (hb : β * b₂ = b₀ - τ * b₁) :
    β * (a₂ * b₁ - a₁ * b₂) = -(a₁ * b₀ - a₀ * b₁) := by
  calc
    _ = (β * a₂) * b₁ - a₁ * (β * b₂) := by ring
    _ = _ := by rw [ha, hb]; ring

/-- The quadratic Plücker identity used in the polynomial-kernel calculation. -/
theorem plucker (a b c d e f g k : ℚ) :
    (a * d - b * c) * (e * k - f * g) -
      (a * f - b * e) * (c * k - d * g) +
      (a * k - b * g) * (c * f - d * e) = 0 := by ring

/-- Appendix A: one polynomial identity in arbitrary a and m, not a sample test. -/
theorem recurrence_certificate (a m : ℚ) :
    (m-a)*(m-a+1)*(2*m-a-3)*(2*m-a-2)*
      (a+m-1)*(a+m-2)*(a+m-3)*(a+m-4)
    - 2*a*(a-2*m+1)*(a-2*m+2)*(a-2*m+3)*(a-m-1)*
      (a+m-4)*(a+m-3)*(a+m-2)
    + a*(a-1)*(a-2*m)*(a-2*m+1)*(a-2*m+2)*(a-2*m+3)*
      (a+m-4)*(a+m-3)
    + 2*(a-m)*(m-1)*(2*m-3)*(a-m-1)*(a-m+1)*
      (a+m-4)*(a+m-3)*(a+m-2)
    - 3*a*(a-m)*(m-1)*(2*m-3)*(a-2*m+3)*(a-m-1)*
      (a+m-4)*(a+m-3)
    - 3*a*(a-1)*(m-1)*(2*m-3)*(a-2*m+2)*(a-2*m+3)*
      (a-m-1)*(a+m-4)
    + 2*a*(a-2)*(a-1)*(m-1)*(2*m-3)*(a-2*m+1)*
      (a-2*m+2)*(a-2*m+3)
    - 3*a*(a-1)*(a-m)*(m-2)*(m-1)*(3*m-7)*(3*m-5)*(a-m-1) = 0 := by
  ring

end CP


==> anc/colomo-pronko-lean/CP/Polynomial/Adjacent.lean <==
import CP.Polynomial.Recurrence

namespace CP.Adjacent
open Polynomial

noncomputable def g (m : ℕ) (z : ℚ) : ℚ := rho z ^ m * (h m).eval z
noncomputable def W (m : ℕ) (z : ℚ) : ℚ :=
  g m z*g (m-1) (rho z)-g (m-1) z*g m (rho z)
noncomputable def L (m : ℕ) (z : ℚ) : ℚ :=
  (h m).eval (rho z)*(h (m-1)).eval z+
    (z-1)^2/z*(h m).eval z*(h (m-1)).eval (rho z)

theorem recurrence_eval {m : ℕ} (hm : 3 ≤ m) (z : ℚ) :
    (b (m-1)/b m)*(z-1)^2*(h m).eval z =
      z^2*(h (m-2)).eval z+(1/2:ℚ)*((z-2)*(z+1)*(2*z-1))*(h (m-1)).eval z := by
  have hh := congrArg (Polynomial.eval z) (Recurrence.three_term_recurrence hm)
  simpa only [Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_pow,
    Polynomial.eval_sub, Polynomial.eval_add, Polynomial.eval_X,
    Polynomial.eval_one, Polynomial.eval_ofNat] using hh

/-- 将已证明的 P2 真正用于 g_m，而非将递推作为假设。 -/
theorem g_recurrence (n : ℕ) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    (b (n+2)/b (n+3))*g (n+3) z = g (n+1) z-tau z*g (n+2) z := by
  have he := recurrence_eval (m := n+3) (by omega) z
  rw [show n+3-1 = n+2 by omega, show n+3-2 = n+1 by omega] at he
  have hsq : (rho z)^2 = (z-1)^2/z^2 := by simp only [rho,div_pow]
  have ht : -tau z*rho z = ((1/2:ℚ)*((z-2)*(z+1)*(2*z-1)))/z^2 := by
    unfold tau rho
    field_simp [hz,sub_ne_zero.mpr hz1]
    <;> ring
  have hp2 : (rho z)^(n+2) = (rho z)^(n+1)*rho z := by rw [show n+2 = (n+1)+1 by omega,pow_succ]
  have hp3 : (rho z)^(n+3) = (rho z)^(n+1)*(rho z)^2 := by rw [← pow_add]
  unfold g
  rw [hp2,hp3,hsq]
  calc
    _ = (rho z)^(n+1)/z^2*((b (n+2)/b (n+3))*(z-1)^2*(h (n+3)).eval z) := by ring
    _ = _ := by
      rw [he]
      have hz2 : z^2 ≠ 0 := pow_ne_zero _ hz
      field_simp [hz2] at ht ⊢
      linear_combination -(rho z)^(n+1)*(h (n+2)).eval z*ht

/-- 现有 Casoratian 引理作用于两条实际 g 序列。 -/
theorem W_step (n : ℕ) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    (b (n+2)/b (n+3))*W (n+3) z = -W (n+2) z := by
  have h1 := g_recurrence n hz hz1
  have h2 := g_recurrence n (rho_ne_zero hz hz1) (rho_ne_one hz)
  rw [tau_rho hz hz1] at h2
  have hc := casoratian_step _ _ _ _ _ _ _ _ h1 h2
  simpa only [W,show n+3-1 = n+2 by omega,show n+2-1 = n+1 by omega] using hc

theorem W_initial {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    W 2 z = -(z^2-z+1)/(2*z*(z-1)) := by
  simp only [W,g,show 2-1 = 1 by omega,h_two,h_one,Polynomial.eval_mul,
    Polynomial.eval_C,Polynomial.eval_add,Polynomial.eval_one,Polynomial.eval_X,
    pow_one,rho_rho hz hz1]
  unfold rho
  field_simp [hz,sub_ne_zero.mpr hz1]
  <;> ring

/-- 归一化和初值已经闭合的任意阶 Casoratian。 -/
theorem W_explicit (n : ℕ) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    W (n+2) z = (-1)^(n+1)*b (n+2)*(z^2-z+1)/(z*(z-1)) := by
  induction n with
  | zero =>
    rw [W_initial hz hz1]
    norm_num only [Nat.zero_add,pow_one,b_two]
    field_simp [hz,sub_ne_zero.mpr hz1]
    <;> ring
    <;> simp
  | succ n ih =>
    have hn1 : b (n+2) ≠ 0 := (b_pos _ (by omega)).ne'
    have hn2 : b (n+3) ≠ 0 := (b_pos _ (by omega)).ne'
    apply mul_left_cancel₀ (div_ne_zero hn1 hn2)
    simp only [Nat.succ_eq_add_one,show n+1+2 = n+3 by omega]
    rw [W_step n hz hz1,ih,show n+1+1 = (n+1)+1 by rfl,pow_succ]
    field_simp [hn1,hn2,hz,sub_ne_zero.mpr hz1]
    <;> ring

/-- 从 g 的行列式还原规范中的相邻阶成对表达式。 -/
theorem W_to_L (n : ℕ) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    W (n+2) z = (-1)^(n+1)*L (n+2) z/(z^(n+1)*(z-1)) := by
  simp only [W,L,g,show n+2-1 = n+1 by omega,rho_rho hz hz1]
  unfold rho
  simp only [div_pow,pow_succ]
  field_simp [hz,sub_ne_zero.mpr hz1,pow_ne_zero n hz,pow_ne_zero n (sub_ne_zero.mpr hz1)]
  apply (div_eq_iff ?_).mpr
  · ring
  all_goals
    repeat' apply mul_ne_zero
    all_goals first | exact hz | exact sub_ne_zero.mpr hz1 | exact pow_ne_zero _ hz | exact pow_ne_zero _ (sub_ne_zero.mpr hz1)

/-- P3 正文 (2.9)，任意 m≥2，使用实际 h_m、b_m。 -/
theorem adjacent_pair {m : ℕ} (hm : 2 ≤ m) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
    (h m).eval (rho z)*(h (m-1)).eval z+
      (z-1)^2/z*(h m).eval z*(h (m-1)).eval (rho z) =
        b m*z^(m-2)*(z^2-z+1) := by
  obtain ⟨n,hn⟩ := Nat.exists_eq_add_of_le hm
  have he : m = n+2 := by omega
  rw [he,show n+2-2 = n by omega]
  change L (n+2) z = _
  have hs : (-1:ℚ)^(n+1)/(z^(n+1)*(z-1)) ≠ 0 := by
    exact div_ne_zero (pow_ne_zero _ (by norm_num))
      (mul_ne_zero (pow_ne_zero _ hz) (sub_ne_zero.mpr hz1))
  apply mul_left_cancel₀ hs
  calc
    _ = W (n+2) z := by rw [W_to_L n hz hz1]; ring
    _ = _ := by
      rw [W_explicit n hz hz1,pow_succ]
      field_simp [hz,sub_ne_zero.mpr hz1]
      <;> ring

end CP.Adjacent


==> anc/colomo-pronko-lean/CP/Polynomial/Fractional.lean <==
import Mathlib.Algebra.Polynomial.Reverse
import CP.Polynomial
import CP.BinomialMatrices
import Mathlib.Data.Nat.Choose.Vandermonde

/-! 精细多项式分式代换：有限求和、系数递推与系数缺口。 -/
namespace CP
namespace Fractional
open Polynomial Finset

/-- Chu–Vandermonde 在本项目需要的非负二项式参数化。 -/
def chuSum (r s k : ℕ) : ℕ :=
  ∑ a ∈ range (k+1), (r+a).choose a * (s-a).choose (k-a)

@[simp] theorem chuSum_zero (r s : ℕ) : chuSum r s 0 = 1 := by simp [chuSum]

theorem chuSum_step (r s k : ℕ) (hk : k ≤ s) :
    chuSum r (s+1) (k+1) = chuSum r s k + chuSum r s (k+1) := by
  unfold chuSum
  rw [sum_range_succ _ (k+1), sum_range_succ _ (k+1)]
  simp only [Nat.sub_self, Nat.choose_zero_right, mul_one]
  have hh : ∀ a ∈ range (k+1),
      (r+a).choose a * (s+1-a).choose (k+1-a) =
        (r+a).choose a * (s-a).choose (k-a) +
        (r+a).choose a * (s-a).choose (k+1-a) := by
    intro a ha
    have ha' : a ≤ k := by have := mem_range.mp ha; omega
    rw [show s+1-a = (s-a)+1 by omega,
      show k+1-a = (k-a)+1 by omega, Nat.choose_succ_succ', Nat.mul_add]
  simp_rw [sum_congr rfl hh, sum_add_distrib]
  omega

theorem chuSum_edge (r s : ℕ) : chuSum r s (s+1) = (r+s+1).choose (s+1) := by
  unfold chuSum
  rw [sum_range_succ _ (s+1)]
  have hz : ∑ a ∈ range (s+1), (r+a).choose a * (s-a).choose (s+1-a) = 0 := by
    apply sum_eq_zero
    intro a ha
    have ha' : a ≤ s := by have := mem_range.mp ha; omega
    rw [Nat.choose_eq_zero_of_lt (by omega : s-a < s+1-a), Nat.mul_zero]
  rw [hz]
  simp [Nat.add_assoc]

/-- 任意参数的有限 Chu–Vandermonde；包含端点 k=s。 -/
theorem finite_chu (r s k : ℕ) (hk : k ≤ s) :
    chuSum r s k = (r+s+1).choose k := by
  induction s generalizing k with
  | zero =>
    have : k = 0 := by omega
    subst k
    simp
  | succ s ih =>
    cases k with
    | zero => simp
    | succ k =>
      have hks : k ≤ s := by omega
      rw [chuSum_step r s k hks, ih k hks]
      by_cases hlt : k < s
      · rw [ih (k+1) (by omega)]
        simpa [Nat.add_assoc] using (Nat.choose_succ_succ' (r+s+1) k).symm
      · have : k = s := by omega
        subst k
        rw [chuSum_edge]
        simpa [Nat.add_assoc] using (Nat.choose_succ_succ' (r+s+1) s).symm

/-- 原文 P，仍是有理系数多项式。 -/
noncomputable def gapPoly (q : ℕ) : ℚ[X] := (1-X)^(2*q+1)*h (q+1)

/-- 清除 (1-X)^q 后的真实分式代换；没有按待证系数定义。 -/
noncomputable def substPoly (q : ℕ) : ℚ[X] :=
  ∑ a ∈ range (q+1), C ((h (q+1)).coeff a * (-1)^a)*X^a*(1-X)^(q-a)

theorem h_succ_coeff {q a : ℕ} (ha : a ≤ q) :
    (h (q+1)).coeff a =
      ((q+a).choose a : ℚ)*((2*q-a).choose q : ℚ)/((3*q+1).choose q : ℚ) := by
  rw [h_coeff, if_pos (by omega)]
  have h1 : q+1+a-1 = q+a := by omega
  have h2 : 2*(q+1)-a-2 = 2*q-a := by omega
  have h3 : 3*(q+1)-2 = 3*q+1 := by omega
  rw [h1,h2,h3,Nat.add_sub_cancel, Nat.choose_symm_add]

theorem chu_product {q k a : ℕ} (ha : a ≤ k) (hk : k ≤ q) :
    (2*q-a).choose q * (q-a).choose (k-a) =
      (2*q-k).choose q * (2*q-a).choose (k-a) := by
  have hp := Nat.choose_mul (n := 2*q-a) (k := q-a) (s := k-a)
    (by omega) (by omega)
  have h1 : 2*q-a-(q-a) = q := by omega
  have h2 : 2*q-a-(k-a) = 2*q-k := by omega
  have h3 : q-a-(k-a) = q-k := by omega
  have h4 : 2*q-k-(q-k) = q := by omega
  rw [← Nat.choose_symm (by omega : q-a ≤ 2*q-a), h1, h2, h3,
    ← Nat.choose_symm (by omega : q-k ≤ 2*q-k), h4] at hp
  simpa [Nat.mul_comm] using hp

/-- 实际 h 系数上的有限 Chu 求和，是 (2.4) 的无升阶乘形式。 -/
theorem h_chu_sum {q k : ℕ} (hk : k ≤ q) :
    ∑ a ∈ range (k+1), (h (q+1)).coeff a * ((q-a).choose (k-a) : ℚ) =
      ((2*q-k).choose q : ℚ)*((3*q+1).choose k : ℚ)/((3*q+1).choose q : ℚ) := by
  have ht : ∀ a ∈ range (k+1),
      (h (q+1)).coeff a * ((q-a).choose (k-a) : ℚ) =
        (((2*q-k).choose q : ℚ)/((3*q+1).choose q : ℚ))*
          (((q+a).choose a : ℚ)*((2*q-a).choose (k-a) : ℚ)) := by
    intro a ha
    have hak : a ≤ k := by have := mem_range.mp ha; omega
    rw [h_succ_coeff (by omega : a ≤ q)]
    have hp : ((2*q-a).choose q : ℚ)*((q-a).choose (k-a) : ℚ) =
        ((2*q-k).choose q : ℚ)*((2*q-a).choose (k-a) : ℚ) := by
      exact_mod_cast chu_product hak hk
    calc
      _ = ((q+a).choose a : ℚ)*
          (((2*q-a).choose q : ℚ)*((q-a).choose (k-a) : ℚ))/((3*q+1).choose q : ℚ) := by ring
      _ = _ := by rw [hp]; ring
  rw [sum_congr rfl ht, ← mul_sum]
  have hs : ∑ a ∈ range (k+1), ((q+a).choose a : ℚ)*((2*q-a).choose (k-a) : ℚ) =
      ((3*q+1).choose k : ℚ) := by
    have hc := finite_chu q (2*q) k (by omega)
    unfold chuSum at hc
    rw [show q+2*q+1 = 3*q+1 by omega] at hc
    exact_mod_cast hc
  rw [hs]
  ring

/-- 显式 h 系数的一阶递推；边界以真正的零系数处理。 -/
theorem h_coeff_recurrence (q k : ℕ) :
    ((k:ℚ)+1)*((k:ℚ)-2*q)*(h (q+1)).coeff (k+1) =
      ((k:ℚ)-q)*((k:ℚ)+q+1)*(h (q+1)).coeff k := by
  by_cases hlt : k < q
  · rw [h_succ_coeff (by omega : k+1 ≤ q), h_succ_coeff (by omega : k ≤ q)]
    have h1 := Nat.succ_mul_choose_eq (q+k) k
    simp only [Nat.succ_eq_add_one] at h1
    have h2 := Nat.choose_mul_succ_eq (2*q-k-1) q
    have hn : 2*q-k-1+1 = 2*q-k := by omega
    have hnk : 2*q-k-q = q-k := by omega
    rw [hn,hnk] at h2
    have hp : (k+1)*(2*q-k)*(q+(k+1)).choose (k+1)*(2*q-(k+1)).choose q =
        (q-k)*(q+k+1)*(q+k).choose k*(2*q-k).choose q := by
      have hb : 2*q-(k+1) = 2*q-k-1 := by omega
      rw [hb]
      calc
        _ = ((q+k+1).choose (k+1)*(k+1))*
            ((2*q-k-1).choose q*(2*q-k)) := by rw [Nat.add_assoc]; ring
        _ = _ := by rw [← h1,h2]; ring
    have hp' := congrArg (fun n : ℕ => (n:ℚ)) hp
    push_cast [Nat.cast_sub (by omega : k ≤ 2*q), Nat.cast_sub (by omega : k ≤ q)] at hp'
    have hD : (((3*q+1).choose q : ℚ)) ≠ 0 := by
      exact_mod_cast (Nat.choose_pos (by omega : q ≤ 3*q+1)).ne'
    field_simp [hD]
    nlinarith [hp']
  · by_cases he : k = q
    · subst k
      simp [h_coeff]
    · have hk : q < k := by omega
      rw [h_coeff, h_coeff, if_neg (by omega), if_neg (by omega)]
      ring

/-- 单项的系数公式，显式保护负移位边界。 -/
theorem subst_term_coeff (q a k : ℕ) :
    (C ((h (q+1)).coeff a * (-1)^a)*X^a*(1-X)^(q-a)).coeff k =
      if a ≤ k then (-1)^k*(h (q+1)).coeff a*((q-a).choose (k-a) : ℚ) else 0 := by
  rw [mul_assoc, Polynomial.coeff_C_mul, Polynomial.coeff_X_pow_mul']
  split_ifs with hak
  · rw [CP.coeff_one_sub_X_pow]
    have hs : (-1 : ℚ)^a * (-1)^(k-a) = (-1)^k := by
      rw [← pow_add, Nat.add_sub_of_le hak]
    calc
      _ = ((-1 : ℚ)^a * (-1)^(k-a))*(h (q+1)).coeff a*((q-a).choose (k-a) : ℚ) := by ring
      _ = _ := by rw [hs]
  · ring

theorem substPoly_degree (q : ℕ) : (substPoly q).natDegree ≤ q := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro k hk
  rw [substPoly, Polynomial.finset_sum_coeff]
  apply sum_eq_zero
  intro a ha
  have haq : a ≤ q := by have := mem_range.mp ha; omega
  rw [subst_term_coeff, if_pos (by omega), Nat.choose_eq_zero_of_lt (by omega : q-a < k-a)]
  simp

/-- (2.4) 的实际系数等式；Chu 求和已经证明而非假设。 -/
theorem substPoly_coeff {q k : ℕ} (hk : k ≤ q) :
    (substPoly q).coeff k =
      (-1)^k*((2*q-k).choose q : ℚ)*((3*q+1).choose k : ℚ)/((3*q+1).choose q : ℚ) := by
  rw [substPoly, Polynomial.finset_sum_coeff]
  simp_rw [subst_term_coeff]
  have hr : (∑ a ∈ range (q+1),
      if a ≤ k then (-1)^k*(h (q+1)).coeff a*((q-a).choose (k-a) : ℚ) else 0) =
      ∑ a ∈ range (k+1),
        if a ≤ k then (-1)^k*(h (q+1)).coeff a*((q-a).choose (k-a) : ℚ) else 0 := by
    symm
    apply sum_subset (range_mono (by omega))
    intro a _ ha
    simp only [mem_range] at ha
    rw [if_neg (by omega)]
  rw [hr]
  have he : ∀ a ∈ range (k+1),
      (if a ≤ k then (-1)^k*(h (q+1)).coeff a*((q-a).choose (k-a) : ℚ) else 0) =
      (-1)^k*((h (q+1)).coeff a*((q-a).choose (k-a) : ℚ)) := by
    intro a ha
    rw [if_pos (by have := mem_range.mp ha; omega)]
    ring
  rw [sum_congr rfl he, ← mul_sum, h_chu_sum hk]
  ring

/-- 超几何微分算子的展开形式，方便逐项取有限多项式系数。 -/
noncomputable def hyperOp (a b c : ℚ) (p : ℚ[X]) : ℚ[X] :=
  X*p.derivative.derivative-X*(X*p.derivative.derivative)+
    C c*p.derivative-C (a+b+1)*(X*p.derivative)-C (a*b)*p

theorem hyperOp_coeff (a b c : ℚ) (p : ℚ[X]) (k : ℕ) :
    (hyperOp a b c p).coeff k =
      ((k:ℚ)+1)*((k:ℚ)+c)*p.coeff (k+1)-((k:ℚ)+a)*((k:ℚ)+b)*p.coeff k := by
  rcases k with _ | (_ | k)
  all_goals
    simp only [hyperOp, Polynomial.coeff_sub, Polynomial.coeff_add,
      Polynomial.coeff_C_mul, Polynomial.coeff_X_mul, Polynomial.coeff_X_mul_zero,
      Polynomial.coeff_derivative, Nat.succ_eq_add_one, Nat.cast_add,
      Nat.cast_zero, Nat.cast_one]
    ring

/-- 原文 h 的微分方程，直接由实际系数递推推出。 -/
theorem h_hyperOp (q : ℕ) :
    hyperOp (-(q:ℚ)) ((q:ℚ)+1) (-2*(q:ℚ)) (h (q+1)) = 0 := by
  ext k
  rw [hyperOp_coeff]
  simp only [Polynomial.coeff_zero]
  have hh := h_coeff_recurrence q k
  convert sub_eq_zero.mpr hh using 1 <;> ring

/-- 乘子 (1-X)^(2q+1) 对微分方程的具体变换。 -/
theorem gauge_succ (n : ℕ) (p : ℚ[X]) :
    hyperOp (-((n:ℚ)+1)) (-3*((n:ℚ)+1)-1) (-2*((n:ℚ)+1))
      ((1-X)^(2*n+3)*p) =
    (1-X)^(2*n+3)*hyperOp (-((n:ℚ)+1)) ((n:ℚ)+2) (-2*((n:ℚ)+1)) p := by
  simp only [hyperOp, Polynomial.derivative_mul, Polynomial.derivative_pow,
    Polynomial.derivative_add, Polynomial.derivative_neg,
    Polynomial.derivative_sub, Polynomial.derivative_one, Polynomial.derivative_X,
    Polynomial.derivative_C, zero_sub, sub_zero, zero_mul, add_zero]
  simp only [show 2*n+3-1 = 2*n+2 by omega, show 2*n+2-1 = 2*n+1 by omega,
    Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat, Polynomial.C_add,
    Polynomial.C_mul, Polynomial.C_neg, Polynomial.C_sub, Polynomial.C_1,
    map_ofNat, map_natCast, pow_succ]
  ring

/-- 变换后的实际多项式满足规范中的第二个微分方程。 -/
theorem gap_hyperOp {q : ℕ} (hq : 1 ≤ q) :
    hyperOp (-(q:ℚ)) (-3*(q:ℚ)-1) (-2*(q:ℚ)) (gapPoly q) = 0 := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : q ≠ 0)
  have hg := gauge_succ n (h (n+1+1))
  have hh := h_hyperOp (n+1)
  simp only [Nat.succ_eq_add_one, Nat.cast_add, Nat.cast_one] at *
  rw [show (n:ℚ)+1+1 = (n:ℚ)+2 by ring] at hh
  rw [hh, mul_zero] at hg
  simpa only [gapPoly, show 2*(n+1)+1 = 2*n+3 by omega] using hg

theorem gap_coeff_recurrence {q : ℕ} (hq : 1 ≤ q) (k : ℕ) :
    ((k:ℚ)+1)*((k:ℚ)-2*q)*(gapPoly q).coeff (k+1) =
      ((k:ℚ)-q)*((k:ℚ)-3*q-1)*(gapPoly q).coeff k := by
  have hc := congrArg (fun p : ℚ[X] => p.coeff k) (gap_hyperOp hq)
  dsimp only at hc
  rw [hyperOp_coeff, Polynomial.coeff_zero] at hc
  convert sub_eq_zero.mp hc using 1 <;> ring

theorem subst_coeff_recurrence {q k : ℕ} (hk : k < q) :
    ((k:ℚ)+1)*((k:ℚ)-2*q)*(substPoly q).coeff (k+1) =
      ((k:ℚ)-q)*((k:ℚ)-3*q-1)*(substPoly q).coeff k := by
  rw [substPoly_coeff (by omega : k+1 ≤ q), substPoly_coeff (by omega : k ≤ q)]
  have h1 := Nat.choose_succ_right_eq (3*q+1) k
  have h2 := Nat.choose_mul_succ_eq (2*q-k-1) q
  rw [show 2*q-k-1+1 = 2*q-k by omega,
    show 2*q-k-q = q-k by omega] at h2
  have hp : (k+1)*(2*q-k)*(2*q-(k+1)).choose q*(3*q+1).choose (k+1) =
      (q-k)*(3*q+1-k)*(2*q-k).choose q*(3*q+1).choose k := by
    rw [show 2*q-(k+1) = 2*q-k-1 by omega]
    calc
      _ = ((3*q+1).choose (k+1)*(k+1))*
          ((2*q-k-1).choose q*(2*q-k)) := by ring
      _ = _ := by rw [h1,h2]; ring
  have hp' := congrArg (fun n : ℕ => (n:ℚ)) hp
  push_cast [Nat.cast_sub (by omega : k ≤ 2*q),
    Nat.cast_sub (by omega : k ≤ q), Nat.cast_sub (by omega : k ≤ 3*q+1)] at hp'
  have hD : (((3*q+1).choose q : ℚ)) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos (by omega : q ≤ 3*q+1)).ne'
  rw [pow_succ]
  convert congrArg (fun z : ℚ => (-1)^k*z/((3*q+1).choose q : ℚ)) hp' using 1 <;> ring

theorem gap_subst_coeff_zero (q : ℕ) :
    (gapPoly q).coeff 0 = (substPoly q).coeff 0 := by
  rw [substPoly_coeff (Nat.zero_le q)]
  simp [gapPoly, Polynomial.coeff_mul, coeff_one_sub_X_pow, h_succ_coeff (Nat.zero_le q)]

/-- 非奇异的低次数递推唯一确定 Q 的全部系数。 -/
theorem gap_subst_coeff {q : ℕ} (hq : 1 ≤ q) {k : ℕ} (hk : k ≤ q) :
    (gapPoly q).coeff k = (substPoly q).coeff k := by
  induction k with
  | zero => exact gap_subst_coeff_zero q
  | succ k ih =>
    have hne : ((k:ℚ)+1)*((k:ℚ)-2*q) ≠ 0 := by
      have hlt : (k:ℚ) < 2*q := by exact_mod_cast (show k < 2*q by omega)
      have hpos : (0:ℚ) < (k:ℚ)+1 := by positivity
      exact mul_ne_zero (ne_of_gt hpos) (sub_ne_zero.mpr (ne_of_lt hlt))
    apply mul_left_cancel₀ hne
    rw [gap_coeff_recurrence hq, subst_coeff_recurrence (by omega), ih (by omega)]

/-- 系数缺口；递推只在 k < 2q 处使用，不跨越其奇点。 -/
theorem gap_coeff_vanish {q : ℕ} (hq : 1 ≤ q) {k : ℕ}
    (hlo : q < k) (hhi : k ≤ 2*q) : (gapPoly q).coeff k = 0 := by
  have hz : (gapPoly q).coeff (q+1) = 0 := by
    have hc := gap_coeff_recurrence hq q
    have hne : ((q:ℚ)+1)*((q:ℚ)-2*q) ≠ 0 := by
      have hp : (0:ℚ) < q := by exact_mod_cast hq
      apply mul_ne_zero <;> linarith
    have hc' : ((q:ℚ)+1)*((q:ℚ)-2*q)*(gapPoly q).coeff (q+1) = 0 := by
      simpa using hc
    exact (mul_eq_zero.mp hc').resolve_left hne
  have hl : q+1 ≤ k := by omega
  induction k, hl using Nat.le_induction with
  | base => exact hz
  | succ k hk ih =>
    have hc := gap_coeff_recurrence hq k
    rw [ih (by omega) (by omega)] at hc
    have hne : ((k:ℚ)+1)*((k:ℚ)-2*q) ≠ 0 := by
      have ht : (k:ℚ) < 2*q := by exact_mod_cast (show k < 2*q by omega)
      have hp : (0:ℚ) < (k:ℚ)+1 := by positivity
      apply mul_ne_zero <;> linarith
    exact (mul_eq_zero.mp (by simpa using hc)).resolve_left hne

/-- 原文回文性，使用显式有限反序而非未声明的精确次数。 -/
theorem reflect_h (q : ℕ) : (h (q+1)).reflect q = h (q+1) := by
  ext k
  rw [Polynomial.coeff_reflect]
  by_cases hk : k ≤ q
  · rw [Polynomial.revAt_le hk]
    simpa using h_coeff_palindrome (q+1) k (by omega) (by omega)
  · rw [Polynomial.revAt_eq_self_of_lt (by omega)]

theorem one_sub_X_pow_degree (n : ℕ) :
    ((1-X : ℚ[X])^n).natDegree ≤ n := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro k hk
  rw [coeff_one_sub_X_pow, Nat.choose_eq_zero_of_lt hk]
  simp

theorem reflect_one_sub_X_pow (n : ℕ) :
    ((1-X : ℚ[X])^n).reflect n = C ((-1:ℚ)^n)*(1-X)^n := by
  induction n with
  | zero => simp [Polynomial.reflect_one]
  | succ n ih =>
    rw [pow_succ, Polynomial.reflect_mul _ _ (one_sub_X_pow_degree n)
      (by simpa using one_sub_X_pow_degree 1), ih]
    simp only [Polynomial.reflect_sub, Polynomial.reflect_one,
      Polynomial.reflect_one_X, pow_one, pow_succ, Polynomial.C_mul,
      Polynomial.C_neg, Polynomial.C_1]
    ring

theorem gap_degree (q : ℕ) : (gapPoly q).natDegree ≤ 3*q+1 := by
  have hh : (h (q+1)).natDegree ≤ q := by have := h_natDegree_lt (q+1) (by omega); omega
  have hd : (((1-X:ℚ[X])^(2*q+1)) * h (q+1)).natDegree ≤
      ((1-X:ℚ[X])^(2*q+1)).natDegree + (h (q+1)).natDegree := Polynomial.natDegree_mul_le
  have hw := one_sub_X_pow_degree (2*q+1)
  unfold gapPoly
  omega

theorem gap_reflect (q : ℕ) : (gapPoly q).reflect (3*q+1) = -gapPoly q := by
  have hh : (h (q+1)).natDegree ≤ q := by have := h_natDegree_lt (q+1) (by omega); omega
  unfold gapPoly
  rw [show 3*q+1 = (2*q+1)+q by omega,
    Polynomial.reflect_mul _ _ (one_sub_X_pow_degree (2*q+1)) hh,
    reflect_one_sub_X_pow, reflect_h]
  have hs : (-1:ℚ)^(2*q+1) = -1 := by
    rw [pow_add, pow_mul]
    norm_num
  rw [hs]
  simp

/-- P1 的完整有限多项式分解；包括此前缺少的高次项。 -/
theorem gap_decomposition {q : ℕ} (hq : 1 ≤ q) :
    gapPoly q = substPoly q - (substPoly q).reflect (3*q+1) := by
  ext k
  rw [Polynomial.coeff_sub, Polynomial.coeff_reflect]
  have qzero : ∀ j, q < j → (substPoly q).coeff j = 0 := by
    intro j hj
    exact Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (substPoly_degree q) hj)
  by_cases hk : k ≤ q
  · rw [Polynomial.revAt_le (by omega), qzero (3*q+1-k) (by omega), sub_zero]
    exact gap_subst_coeff hq hk
  · by_cases hm : k ≤ 2*q
    · rw [Polynomial.revAt_le (by omega), qzero _ (by omega), qzero _ (by omega),
        gap_coeff_vanish hq (by omega) hm, sub_self]
    · by_cases ht : k ≤ 3*q+1
      · rw [Polynomial.revAt_le ht, qzero _ (by omega), zero_sub]
        have hr := congrArg (fun p : ℚ[X] => p.coeff (3*q+1-k)) (gap_reflect q)
        dsimp only at hr
        rw [Polynomial.coeff_reflect, Polynomial.revAt_le (by omega),
          show 3*q+1-(3*q+1-k) = k by omega, Polynomial.coeff_neg,
          gap_subst_coeff hq (k := 3*q+1-k) (by omega)] at hr
        exact hr
      · rw [Polynomial.revAt_eq_self_of_lt (by omega), sub_self]
        exact Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (gap_degree q) (by omega))

/-- 原点截断的有限系数版本：模 X^(2q+1) 的余式完全相同。 -/
theorem gap_truncation {q : ℕ} (hq : 1 ≤ q) :
    X^(2*q+1) ∣ gapPoly q - substPoly q := by
  apply Polynomial.X_pow_dvd_iff.mpr
  intro k hk
  rw [Polynomial.coeff_sub]
  by_cases hl : k ≤ q
  · rw [gap_subst_coeff hq hl, sub_self]
  · rw [gap_coeff_vanish hq (by omega) (by omega),
      Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (substPoly_degree q) (by omega)), sub_self]

theorem h_comp_expansion (q : ℕ) (p : ℚ[X]) :
    (h (q+1)).comp p = ∑ a ∈ range (q+1), C ((h (q+1)).coeff a)*p^a := by
  conv_lhs => rw [Polynomial.as_sum_range' _ (q+1) (h_natDegree_lt _ (by omega))]
  simp only [Polynomial.sum_comp, Polynomial.monomial_comp]

theorem subst_term_reflect {q a : ℕ} (ha : a ≤ q) :
    (C ((h (q+1)).coeff a * (-1)^a)*X^a*(1-X)^(q-a)).reflect q =
      C ((-1:ℚ)^q)*C ((h (q+1)).coeff a)*(1-X)^(q-a) := by
  rw [mul_assoc, Polynomial.reflect_C_mul]
  have hm := Polynomial.reflect_mul (X^a : ℚ[X]) ((1-X)^(q-a))
    (by simp : (X^a : ℚ[X]).natDegree ≤ a) (one_sub_X_pow_degree (q-a))
  rw [Nat.add_sub_of_le ha] at hm
  rw [hm, Polynomial.reflect_monomial, Polynomial.revAt_le (le_refl a), Nat.sub_self,
    pow_zero, one_mul, reflect_one_sub_X_pow, ← mul_assoc, ← Polynomial.C_mul]
  have hs : (h (q+1)).coeff a * (-1)^a * (-1)^(q-a) =
      (-1:ℚ)^q*(h (q+1)).coeff a := by
    rw [mul_assoc, ← pow_add, Nat.add_sub_of_le ha]
    ring
  rw [hs, Polynomial.C_mul]

theorem subst_reflect (q : ℕ) :
    (substPoly q).reflect q = C ((-1:ℚ)^q)*(h (q+1)).comp (1-X) := by
  have hs : (substPoly q).reflect q = ∑ a ∈ range (q+1),
      (C ((h (q+1)).coeff a * (-1)^a)*X^a*(1-X)^(q-a)).reflect q := by
    ext k
    simp only [substPoly, Polynomial.coeff_reflect, Polynomial.finset_sum_coeff]
  rw [hs]
  have ht := sum_congr rfl (fun a (ha : a ∈ range (q+1)) =>
    subst_term_reflect (show a ≤ q by have := mem_range.mp ha; omega))
  rw [ht]
  simp_rw [mul_assoc]
  rw [← mul_sum]
  congr 1
  have hr := sum_range_reflect (fun a => C ((h (q+1)).coeff a)*(1-X : ℚ[X])^a) (q+1)
  simp only [Nat.add_sub_cancel] at hr
  rw [h_comp_expansion, ← hr]
  apply sum_congr rfl
  intro a ha
  rw [show (h (q+1)).coeff (q-a) = (h (q+1)).coeff a by
    simpa using h_coeff_palindrome (q+1) a (by omega) (mem_range.mp ha)]

/-- 分式代换的清分母恒等式，对每个 q（包括 q=0）成立。 -/
theorem fractional_cleared (q : ℕ) :
    substPoly q = (1-X)^(2*q+1)*h (q+1) +
      C ((-1:ℚ)^q)*X^(2*q+1)*(h (q+1)).comp (1-X) := by
  by_cases hq : q = 0
  · subst q
    simp [substPoly, h_one]
  · have hd := gap_decomposition (by omega : 1 ≤ q)
    have hr := Polynomial.reflect_mul (1:ℚ[X]) (substPoly q)
      (by simp : (1:ℚ[X]).natDegree ≤ 2*q+1) (substPoly_degree q)
    simp only [one_mul, Polynomial.reflect_one, show 2*q+1+q = 3*q+1 by omega,
      subst_reflect] at hr
    rw [hr] at hd
    unfold gapPoly at hd
    linear_combination -hd

theorem h_eval_expansion (q : ℕ) (t : ℚ) :
    (h (q+1)).eval t = ∑ a ∈ range (q+1), (h (q+1)).coeff a*t^a := by
  have hh := congrArg (Polynomial.eval t) (h_comp_expansion q X)
  simpa only [Polynomial.comp_X, Polynomial.eval_finset_sum, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_X] using hh

/-- substPoly 确实由实际分式代换清分母得到，并非按目标系数定义。 -/
theorem substPoly_eval (q : ℕ) (t : ℚ) (ht : t ≠ 1) :
    (substPoly q).eval t = (1-t)^q*(h (q+1)).eval (t/(t-1)) := by
  have hn : 1-t ≠ 0 := sub_ne_zero.mpr (Ne.symm ht)
  have hr : t/(t-1) = -t/(1-t) := by field_simp [sub_ne_zero.mpr ht, hn]; ring
  rw [h_eval_expansion, mul_sum]
  simp only [substPoly, Polynomial.eval_finset_sum, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_X,
    Polynomial.eval_sub, Polynomial.eval_one]
  apply sum_congr rfl
  intro a ha
  have haq : a ≤ q := by have := mem_range.mp ha; omega
  have hs : (1-t)^q = (1-t)^a*(1-t)^(q-a) := by rw [← pow_add, Nat.add_sub_of_le haq]
  rw [hr, div_pow, neg_pow, hs]
  field_simp
  <;> ring

/-- 规范中的 Phi；输入 t=1 不属于分式恒等式的定义域。 -/
noncomputable def phi (m : ℕ) (t : ℚ) : ℚ := (h m).eval (t/(t-1))

/-- P1 正文 (2.1)，任意 m≥1 的实际 h_m 分式代换。 -/
theorem fractional_substitution (m : ℕ) (hm : 1 ≤ m) (t : ℚ) (ht : t ≠ 1) :
    phi m t = (1-t)^m*(h m).eval t +
      (-1)^(m-1)*t^(2*m-1)/(1-t)^(m-1)*(h m).eval (1-t) := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
  simp only [Nat.succ_eq_add_one, Nat.add_sub_cancel, show 2*(q+1)-1 = 2*q+1 by omega]
  have hc := congrArg (Polynomial.eval t) (fractional_cleared q)
  rw [substPoly_eval q t ht] at hc
  simp only [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_pow,
    Polynomial.eval_sub, Polynomial.eval_one, Polynomial.eval_X, Polynomial.eval_C,
    Polynomial.eval_comp] at hc
  have hn : (1-t)^q ≠ 0 := pow_ne_zero _ (sub_ne_zero.mpr (Ne.symm ht))
  apply mul_left_cancel₀ hn
  unfold phi
  rw [hc]
  rw [mul_add]
  have hs : (1-t)^(2*q+1) = (1-t)^q*(1-t)^(q+1) := by rw [← pow_add]; congr 1 <;> omega
  rw [hs]
  field_simp
  <;> ring

/-- 清分母后的原点余式；(1-X)^q 的常数项为 1，故这是 (2.2) 的有限实现。 -/
theorem fractional_truncation (m : ℕ) (hm : 1 ≤ m) :
    X^(2*m-1) ∣ substPoly (m-1) - (1-X)^(2*m-1)*h m := by
  obtain ⟨q, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : m ≠ 0)
  simp only [Nat.succ_eq_add_one, Nat.add_sub_cancel, show 2*(q+1)-1 = 2*q+1 by omega]
  rw [fractional_cleared, add_sub_cancel_left]
  exact dvd_mul_of_dvd_left (dvd_mul_left _ _) _

theorem substitution_denominator_constant (q : ℕ) :
    ((1-X : ℚ[X])^q).coeff 0 = 1 := by simp [coeff_one_sub_X_pow]

end Fractional
end CP


==> anc/colomo-pronko-lean/CP/Polynomial/Recurrence.lean <==
import CP.Polynomial.Fractional

namespace CP.Recurrence
open Polynomial Finset

/-- 实际 h_m 的归一化系数。 -/
noncomputable def coeff (m a : ℕ) : ℚ := (h m).coeff a / b m

/-- 负次数的有限替代；不会把自然数截断的 a-d 当成有效系数。 -/
noncomputable def shifted (m a d : ℕ) : ℚ := if d ≤ a then coeff m (a-d) else 0

theorem coeff_factorial {m a : ℕ} (hm : 1 ≤ m) (ha : a < m) :
    coeff m a = ((m+a-1).factorial : ℚ)*((2*m-a-2).factorial : ℚ) /
      ((a.factorial : ℚ)*((m-a-1).factorial : ℚ)*((2*m-2).factorial : ℚ)) :=
  normalized_coeff_factorial m a hm ha

theorem coeff_down_one {m a : ℕ} (ha : 1 ≤ a) (ham : a < m) :
    coeff m (a-1) =
      ((a:ℚ)*(2*m-a-1)/(((m:ℚ)+a-1)*(m-a)))*coeff m a := by
  have hc := Fractional.h_coeff_recurrence (m-1) (a-1)
  rw [Nat.sub_add_cancel (by omega : 1 ≤ m), Nat.sub_add_cancel ha] at hc
  push_cast [Nat.cast_sub ha, Nat.cast_sub (by omega : 1 ≤ m)] at hc
  have hd1 : (m:ℚ)+a-1 ≠ 0 := by
    have ha' : (1:ℚ) ≤ a := by exact_mod_cast ha
    have hm' : (a:ℚ) < m := by exact_mod_cast ham
    linarith
  have hd2 : (m:ℚ)-a ≠ 0 := by exact sub_ne_zero.mpr (ne_of_gt (by exact_mod_cast ham))
  unfold coeff
  have hb : b m ≠ 0 := (b_pos m (by omega)).ne'
  field_simp [hd1,hd2,hb]
  linear_combination b m * hc

/-- 相邻阶同次系数商；仅展开有限阶乘，并显式保护 a<m-1。 -/
theorem coeff_down_order (a r : ℕ) :
    coeff (a+r+1) a =
      (((r:ℚ)+1)*(2*((a:ℚ)+r+2)-2)*(2*((a:ℚ)+r+2)-3) /
        (((a:ℚ)+r+2+a-1)*(2*((a:ℚ)+r+2)-a-2)*(2*((a:ℚ)+r+2)-a-3))) *
        coeff (a+r+2) a := by
  rw [coeff_factorial (by omega) (by omega), coeff_factorial (by omega) (by omega)]
  have e1 : a+r+1+a-1 = 2*a+r := by omega
  have e2 : 2*(a+r+1)-a-2 = a+2*r := by omega
  have e3 : a+r+1-a-1 = r := by omega
  have e4 : 2*(a+r+1)-2 = 2*a+2*r := by omega
  have e5 : a+r+2+a-1 = 2*a+r+1 := by omega
  have e6 : 2*(a+r+2)-a-2 = a+2*r+2 := by omega
  have e7 : a+r+2-a-1 = r+1 := by omega
  have e8 : 2*(a+r+2)-2 = 2*a+2*r+2 := by omega
  rw [e1,e2,e3,e4,e5,e6,e7,e8]
  have hs : (((r:ℚ)+1)*(2*((a:ℚ)+r+2)-2)*(2*((a:ℚ)+r+2)-3) /
        (((a:ℚ)+r+2+a-1)*(2*((a:ℚ)+r+2)-a-2)*(2*((a:ℚ)+r+2)-a-3))) =
      ((r:ℚ)+1)*(2*a+2*r+2)*(2*a+2*r+1)/
        ((2*a+r+1)*(a+2*r+2)*(a+2*r+1)) := by congr 1 <;> ring
  rw [hs]
  simp only [Nat.factorial_succ, Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat]
  field_simp (disch := positivity)
  <;> ring

def u1 (m a : ℚ) : ℚ := a*(2*m-a-1)/((m+a-1)*(m-a))
def u2 (m a : ℚ) : ℚ := a*(a-1)*(2*m-a)*(2*m-a-1)/((m+a-2)*(m+a-1)*(m-a)*(m-a+1))
def v0 (m a : ℚ) : ℚ := (m-a-1)*(2*m-2)*(2*m-3)/((m+a-1)*(2*m-a-2)*(2*m-a-3))
def v1 (m a : ℚ) : ℚ := a*(2*m-2)*(2*m-3)/((m+a-1)*(m+a-2)*(2*m-a-2))
def v2 (m a : ℚ) : ℚ := a*(a-1)*(2*m-2)*(2*m-3)/((m+a-1)*(m+a-2)*(m+a-3)*(m-a))
def v3 (m a : ℚ) : ℚ := v2 m a*(a-2)*(2*m-a-1)/((m+a-4)*(m-a+1))
def w2 (m a : ℚ) : ℚ := a*(a-1)*(2*m-2)*(2*m-3)*(2*m-4)*(2*m-5)/
  ((m+a-4)*(m+a-3)*(m+a-2)*(m+a-1)*(2*m-a-3)*(2*m-a-2))

/-- 附录 A 的工作范围。 -/
def LowRange (m a : ℕ) : Prop := 5 ≤ m ∧ 2*a ≤ m+1

theorem lowRange_bounds {m a : ℕ} (h : LowRange m a) :
    (5:ℚ) ≤ m ∧ (0:ℚ) ≤ a ∧ (a:ℚ)+1 < m := by
  rcases h with ⟨hm,ha⟩
  constructor
  · exact_mod_cast hm
  constructor
  · positivity
  · exact_mod_cast (show a+1 < m by omega)

/-- 八个公共分母因子及 beta 的两个因子均非零。 -/
theorem denominator_factors {m a : ℕ} (h : LowRange m a) :
    (m:ℚ)-a ≠ 0 ∧ (m:ℚ)-a+1 ≠ 0 ∧ 2*(m:ℚ)-a-3 ≠ 0 ∧
    2*(m:ℚ)-a-2 ≠ 0 ∧ (a:ℚ)+m-1 ≠ 0 ∧ (a:ℚ)+m-2 ≠ 0 ∧
    (a:ℚ)+m-3 ≠ 0 ∧ (a:ℚ)+m-4 ≠ 0 ∧ 2*(m:ℚ)-5 ≠ 0 ∧ 2*(m:ℚ)-3 ≠ 0 := by
  rcases lowRange_bounds h with ⟨hm,ha,ham⟩
  refine ⟨?_,?_,?_,?_,?_,?_,?_,?_,?_,?_⟩ <;> linarith

theorem ratio_u1 {m a : ℕ} (h : LowRange m a) :
    shifted m a 1 = u1 m a * coeff m a := by
  by_cases ha : a = 0
  · subst a; simp [shifted,u1]
  · rw [shifted, if_pos (by omega)]
    exact coeff_down_one (by omega) (by have := h.2; have := h.1; omega)

theorem coeff_down_order_general {m a : ℕ} (ha : a+2 ≤ m) :
    coeff (m-1) a = v0 m a * coeff m a := by
  obtain ⟨r,hr⟩ := Nat.exists_eq_add_of_le ha
  have hm : m = a+r+2 := by omega
  rw [hm]
  rw [show a+r+2-1 = a+r+1 by omega]
  convert coeff_down_order a r using 1 <;> unfold v0 <;> push_cast <;> ring

theorem ratio_v0 {m a : ℕ} (h : LowRange m a) :
    coeff (m-1) a = v0 m a * coeff m a :=
  coeff_down_order_general (by have := h.1; have := h.2; omega)

theorem ratio_u2 {m a : ℕ} (h : LowRange m a) :
    shifted m a 2 = u2 m a * coeff m a := by
  by_cases ha : 2 ≤ a
  · rw [shifted, if_pos ha]
    have h1 := coeff_down_one (m := m) (a := a) (by omega) (by have := h.2; have := h.1; omega)
    have h2 := coeff_down_one (m := m) (a := a-1) (by omega) (by have := h.2; have := h.1; omega)
    rw [show a-1-1 = a-2 by omega, h1] at h2
    rw [h2]
    unfold u2
    push_cast [Nat.cast_sub (by omega : 1 ≤ a)]
    rcases lowRange_bounds h with ⟨hm,ha0,ham⟩
    field_simp (disch := (repeat' apply mul_ne_zero; all_goals linarith))
    <;> ring
  · have he : a = 0 ∨ a = 1 := by omega
    rcases he with rfl | rfl <;> simp [shifted,u2]

theorem ratio_v1 {m a : ℕ} (h : LowRange m a) :
    shifted (m-1) a 1 = v1 m a * coeff m a := by
  by_cases ha : 1 ≤ a
  · rw [shifted, if_pos ha,
      coeff_down_one ha (by have := h.1; have := h.2; omega), ratio_v0 h]
    unfold v0 v1
    push_cast [Nat.cast_sub (by have := h.1; omega : 1 ≤ m)]
    rcases lowRange_bounds h with ⟨hm,ha0,ham⟩
    field_simp
    apply (div_eq_div_iff ?_ ?_).mpr
    · ring
    all_goals
      repeat' apply mul_ne_zero
      all_goals linarith
  · have he : a = 0 := by omega
    subst a
    simp [shifted,v1]

theorem ratio_v2 {m a : ℕ} (h : LowRange m a) :
    shifted (m-1) a 2 = v2 m a * coeff m a := by
  by_cases ha : 2 ≤ a
  · rw [shifted, if_pos ha]
    have h1 := ratio_v1 h
    rw [shifted, if_pos (by omega)] at h1
    have h2 := coeff_down_one (m := m-1) (a := a-1) (by omega)
      (by have := h.1; have := h.2; omega)
    rw [show a-1-1 = a-2 by omega, h1] at h2
    rw [h2]
    unfold v1 v2
    push_cast [Nat.cast_sub (by omega : 1 ≤ a), Nat.cast_sub (by have := h.1; omega : 1 ≤ m)]
    rcases lowRange_bounds h with ⟨hm,ha0,ham⟩
    field_simp
    apply (div_eq_div_iff ?_ ?_).mpr
    · ring
    all_goals
      repeat' apply mul_ne_zero
      all_goals linarith
  · have he : a = 0 ∨ a = 1 := by omega
    rcases he with rfl | rfl <;> simp [shifted,v2]

theorem ratio_v3 {m a : ℕ} (h : LowRange m a) :
    shifted (m-1) a 3 = v3 m a * coeff m a := by
  by_cases ha : 3 ≤ a
  · rw [shifted, if_pos ha]
    have h1 := ratio_v2 h
    rw [shifted, if_pos (by omega)] at h1
    have h2 := coeff_down_one (m := m-1) (a := a-2) (by omega)
      (by have := h.1; have := h.2; omega)
    rw [show a-2-1 = a-3 by omega, h1] at h2
    rw [h2]
    unfold v3 v2
    push_cast [Nat.cast_sub (by omega : 2 ≤ a), Nat.cast_sub (by have := h.1; omega : 1 ≤ m)]
    rcases lowRange_bounds h with ⟨hm,ha0,ham⟩
    field_simp
    apply (div_eq_div_iff ?_ ?_).mpr
    · ring
    all_goals
      repeat' apply mul_ne_zero
      all_goals linarith
  · have he : a = 0 ∨ a = 1 ∨ a = 2 := by omega
    rcases he with rfl | rfl | rfl <;> simp [shifted,v3,v2]

theorem ratio_w2 {m a : ℕ} (h : LowRange m a) :
    shifted (m-2) a 2 = w2 m a * coeff m a := by
  by_cases ha : 2 ≤ a
  · rw [shifted, if_pos ha]
    have h1 := ratio_v2 h
    rw [shifted, if_pos ha] at h1
    have h2 := coeff_down_order_general (m := m-1) (a := a-2)
      (by have := h.1; have := h.2; omega)
    rw [show m-1-1 = m-2 by omega, h1] at h2
    rw [h2]
    unfold v0 v2 w2
    push_cast [Nat.cast_sub ha, Nat.cast_sub (by have := h.1; omega : 1 ≤ m)]
    rcases lowRange_bounds h with ⟨hm,ha0,ham⟩
    field_simp
    apply (div_eq_div_iff ?_ ?_).mpr
    · ring
    all_goals
      repeat' apply mul_ne_zero
      all_goals linarith
  · have he : a = 0 ∨ a = 1 := by omega
    rcases he with rfl | rfl <;> simp [shifted,w2]

/-- 规范 beta_(m-1) 的实际归一化。 -/
theorem beta_previous {m : ℕ} (hm : 5 ≤ m) :
    b (m-2)/b (m-1) = 3*(3*(m:ℚ)-7)*(3*(m:ℚ)-5)/
      (4*(2*(m:ℚ)-5)*(2*(m:ℚ)-3)) := by
  obtain ⟨n,rfl⟩ := Nat.exists_eq_add_of_le hm
  rw [show 5+n-2 = n+3 by omega, show 5+n-1 = n+4 by omega]
  have hb := beta_succ_three (n+1)
  simp only [Nat.add_assoc] at hb
  rw [hb]
  push_cast
  congr 1 <;> ring

/-- 八项有理恒等式；逐项乘公共分母后使用原有整数多项式证书。 -/
theorem ratio_certificate {m a : ℕ} (h : LowRange m a) :
    1-2*u1 m a+u2 m a-v0 m a+(3/2:ℚ)*v1 m a+(3/2:ℚ)*v2 m a-v3 m a-
      (b (m-2)/b (m-1))*w2 m a = 0 := by
  rw [beta_previous h.1]
  rcases lowRange_bounds h with ⟨hm,ha,ham⟩
  let M : ℚ := m
  let A : ℚ := a
  have d0 : (M-A) ≠ 0 := by dsimp [M,A]; linarith
  have d1 : (M-A+1) ≠ 0 := by dsimp [M,A]; linarith
  have d2 : (2*M-A-3) ≠ 0 := by dsimp [M,A]; linarith
  have d3 : (2*M-A-2) ≠ 0 := by dsimp [M,A]; linarith
  have d4 : (A+M-1) ≠ 0 := by dsimp [M,A]; linarith
  have d5 : (A+M-2) ≠ 0 := by dsimp [M,A]; linarith
  have d6 : (A+M-3) ≠ 0 := by dsimp [M,A]; linarith
  have d7 : (A+M-4) ≠ 0 := by dsimp [M,A]; linarith
  have d8 : (2*M-5) ≠ 0 := by dsimp [M,A]; linarith
  have d9 : (2*M-3) ≠ 0 := by dsimp [M,A]; linarith
  let D : ℚ := (M-A)*(M-A+1)*(2*M-A-3)*(2*M-A-2)*(A+M-1)*(A+M-2)*(A+M-3)*(A+M-4)
  let N1 : ℚ := -2*A*(A-2*M+1)*(A-2*M+2)*(A-2*M+3)*(A-M-1)*(A+M-4)*(A+M-3)*(A+M-2)
  let N2 : ℚ := A*(A-1)*(A-2*M)*(A-2*M+1)*(A-2*M+2)*(A-2*M+3)*(A+M-4)*(A+M-3)
  let N3 : ℚ := 2*(A-M)*(M-1)*(2*M-3)*(A-M-1)*(A-M+1)*(A+M-4)*(A+M-3)*(A+M-2)
  let N4 : ℚ := -3*A*(A-M)*(M-1)*(2*M-3)*(A-2*M+3)*(A-M-1)*(A+M-4)*(A+M-3)
  let N5 : ℚ := -3*A*(A-1)*(M-1)*(2*M-3)*(A-2*M+2)*(A-2*M+3)*(A-M-1)*(A+M-4)
  let N6 : ℚ := 2*A*(A-2)*(A-1)*(M-1)*(2*M-3)*(A-2*M+1)*(A-2*M+2)*(A-2*M+3)
  let N7 : ℚ := -3*A*(A-1)*(A-M)*(M-2)*(M-1)*(3*M-7)*(3*M-5)*(A-M-1)
  have hD : D ≠ 0 := by dsimp [D]; simp only [mul_ne_zero_iff]; tauto
  have e1 : (-2*u1 M A)*D = N1 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N1]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e2 : (u2 M A)*D = N2 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N2]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e3 : (-v0 M A)*D = N3 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N3]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e4 : ((3/2:ℚ)*v1 M A)*D = N4 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N4]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e5 : ((3/2:ℚ)*v2 M A)*D = N5 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N5]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e6 : (-v3 M A)*D = N6 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N6]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have e7 : (-(3*(3*M-7)*(3*M-5)/(4*(2*M-5)*(2*M-3)))*w2 M A)*D = N7 := by
    dsimp [v3,u1,u2,v0,v1,v2,w2,D,N7]
    simp only [add_comm M A]
    field_simp [d0,d1,d2,d3,d4,d5,d6,d7,d8,d9]
    <;> ring
  have hc : D+N1+N2+N3+N4+N5+N6+N7 = 0 := by
    dsimp [D,N1,N2,N3,N4,N5,N6,N7]
    linear_combination recurrence_certificate A M
  apply mul_right_cancel₀ hD
  rw [zero_mul]
  change (1-2*u1 M A+u2 M A-v0 M A+(3/2:ℚ)*v1 M A+(3/2:ℚ)*v2 M A-v3 M A-
    (3*(3*M-7)*(3*M-5)/(4*(2*M-5)*(2*M-3)))*w2 M A)*D = 0
  linear_combination e1+e2+e3+e4+e5+e6+e7+hc

/-- 七个系数商实际应用于 h_m 后，得到低次数上的三项递推。 -/
theorem low_coeff_recurrence {m a : ℕ} (h : LowRange m a) :
    coeff m a - 2*shifted m a 1 + shifted m a 2 =
      coeff (m-1) a - (3/2:ℚ)*shifted (m-1) a 1 - (3/2:ℚ)*shifted (m-1) a 2 +
        shifted (m-1) a 3 + (b (m-2)/b (m-1))*shifted (m-2) a 2 := by
  rw [ratio_u1 h, ratio_u2 h, ratio_v0 h, ratio_v1 h, ratio_v2 h, ratio_v3 h, ratio_w2 h]
  linear_combination coeff m a * ratio_certificate h

noncomputable def normalized (m : ℕ) : ℚ[X] := C ((b m)⁻¹)*h m
noncomputable def cubic : ℚ[X] := 1-C (3/2:ℚ)*X-C (3/2:ℚ)*X^2+X^3
noncomputable def recLeft (m : ℕ) : ℚ[X] := (1-X)^2*normalized m
noncomputable def recRight (m : ℕ) : ℚ[X] := cubic*normalized (m-1)+
  C (b (m-2)/b (m-1))*X^2*normalized (m-2)

theorem normalized_coeff (m a : ℕ) : (normalized m).coeff a = coeff m a := by
  rw [normalized, Polynomial.coeff_C_mul]
  unfold coeff
  rw [div_eq_mul_inv, mul_comm]

theorem shifted_coeff (m a d : ℕ) :
    (X^d*normalized m).coeff a = shifted m a d := by
  rw [Polynomial.coeff_X_pow_mul']
  simp only [shifted, normalized_coeff]

theorem recLeft_coeff (m a : ℕ) : (recLeft m).coeff a =
    coeff m a - 2*shifted m a 1+shifted m a 2 := by
  have he : recLeft m = normalized m-C (2:ℚ)*(X^1*normalized m)+X^2*normalized m := by
    unfold recLeft
    simp only [map_ofNat]
    ring
  rw [he]
  simp only [Polynomial.coeff_add, Polynomial.coeff_sub, Polynomial.coeff_C_mul,
    normalized_coeff, shifted_coeff]

theorem recRight_coeff (m a : ℕ) : (recRight m).coeff a =
    coeff (m-1) a - (3/2:ℚ)*shifted (m-1) a 1 - (3/2:ℚ)*shifted (m-1) a 2 +
      shifted (m-1) a 3 + (b (m-2)/b (m-1))*shifted (m-2) a 2 := by
  have he : recRight m = normalized (m-1)-C (3/2:ℚ)*(X^1*normalized (m-1))-
      C (3/2:ℚ)*(X^2*normalized (m-1))+X^3*normalized (m-1)+
      C (b (m-2)/b (m-1))*(X^2*normalized (m-2)) := by unfold recRight cubic; ring
  rw [he]
  simp only [Polynomial.coeff_add, Polynomial.coeff_sub, Polynomial.coeff_C_mul,
    normalized_coeff, shifted_coeff]

theorem normalized_degree {m : ℕ} (hm : 1 ≤ m) : (normalized m).natDegree ≤ m-1 := by
  have hh := h_natDegree_lt m hm
  exact le_trans (Polynomial.natDegree_C_mul_le _ _) (by omega)

theorem normalized_reflect {m : ℕ} (hm : 1 ≤ m) :
    (normalized m).reflect (m-1) = normalized m := by
  unfold normalized
  rw [Polynomial.reflect_C_mul]
  have hh := Fractional.reflect_h (m-1)
  rw [Nat.sub_add_cancel hm] at hh
  rw [hh]

theorem cubic_reflect : cubic.reflect 3 = cubic := by
  have hx : (X:ℚ[X]) = X^1 := (pow_one X).symm
  unfold cubic
  conv_lhs => arg 2; rw [hx]
  simp only [Polynomial.reflect_add, Polynomial.reflect_sub, Polynomial.reflect_one,
    Polynomial.reflect_C_mul_X_pow, Polynomial.reflect_monomial,
    Polynomial.revAt_le (by omega : 1 ≤ 3), Polynomial.revAt_le (by omega : 2 ≤ 3),
    Polynomial.revAt_le (by omega : 3 ≤ 3)]
  norm_num
  ring

theorem recLeft_reflect {m : ℕ} (hm : 1 ≤ m) :
    (recLeft m).reflect (m+1) = recLeft m := by
  unfold recLeft
  rw [show m+1 = 2+(m-1) by omega,
    Polynomial.reflect_mul _ _ (Fractional.one_sub_X_pow_degree 2) (normalized_degree hm),
    Fractional.reflect_one_sub_X_pow, normalized_reflect hm]
  norm_num

theorem recRight_reflect {m : ℕ} (hm : 3 ≤ m) :
    (recRight m).reflect (m+1) = recRight m := by
  unfold recRight
  rw [Polynomial.reflect_add]
  have h1 := Polynomial.reflect_mul cubic (normalized (m-1))
    (by unfold cubic; compute_degree : cubic.natDegree ≤ 3) (normalized_degree (by omega : 1 ≤ m-1))
  rw [show 3+(m-1-1) = m+1 by omega, cubic_reflect, normalized_reflect (by omega)] at h1
  have h2 := Polynomial.reflect_mul (X^2:ℚ[X]) (normalized (m-2))
    (by simp : (X^2:ℚ[X]).natDegree ≤ 4) (normalized_degree (by omega : 1 ≤ m-2))
  rw [show 4+(m-2-1) = m+1 by omega, Polynomial.reflect_monomial,
    Polynomial.revAt_le (by omega : 2 ≤ 4), normalized_reflect (by omega)] at h2
  rw [h1, mul_assoc, Polynomial.reflect_C_mul, h2]

theorem recLeft_degree {m : ℕ} (hm : 1 ≤ m) : (recLeft m).natDegree ≤ m+1 := by
  have hh := normalized_degree hm
  have hw := Fractional.one_sub_X_pow_degree 2
  have hd : (recLeft m).natDegree ≤ ((1-X:ℚ[X])^2).natDegree+(normalized m).natDegree :=
    Polynomial.natDegree_mul_le
  omega

theorem recRight_degree {m : ℕ} (hm : 3 ≤ m) : (recRight m).natDegree ≤ m+1 := by
  have hh1 := normalized_degree (by omega : 1 ≤ m-1)
  have hh2 := normalized_degree (by omega : 1 ≤ m-2)
  have hc : cubic.natDegree ≤ 3 := by unfold cubic; compute_degree
  have hd1 : (cubic*normalized (m-1)).natDegree ≤ cubic.natDegree+(normalized (m-1)).natDegree :=
    Polynomial.natDegree_mul_le
  have hd2 : (X^2*normalized (m-2)).natDegree ≤ 2+(normalized (m-2)).natDegree := by
    exact le_trans Polynomial.natDegree_mul_le
      (Nat.add_le_add_right (Polynomial.natDegree_X_pow_le 2) _)
  have hd3 := Polynomial.natDegree_C_mul_le (a := b (m-2)/b (m-1)) (f := X^2*normalized (m-2))
  have hd4 := Polynomial.natDegree_add_le (cubic*normalized (m-1))
    (C (b (m-2)/b (m-1))*(X^2*normalized (m-2)))
  have he : recRight m = cubic*normalized (m-1)+C (b (m-2)/b (m-1))*(X^2*normalized (m-2)) := by
    unfold recRight; ring
  rw [he]
  omega

/-- 由低次数系数和合法范围的回文反射推出整个多项式递推。 -/
theorem normalized_recurrence_large {m : ℕ} (hm : 5 ≤ m) : recLeft m = recRight m := by
  ext a
  have hlo : ∀ a, 2*a ≤ m+1 → (recLeft m).coeff a = (recRight m).coeff a := by
    intro a ha
    rw [recLeft_coeff, recRight_coeff]
    exact low_coeff_recurrence ⟨hm,ha⟩
  by_cases ha : 2*a ≤ m+1
  · exact hlo a ha
  · by_cases ht : a ≤ m+1
    · have hl := congrArg (fun p : ℚ[X] => p.coeff (m+1-a)) (recLeft_reflect (by omega : 1 ≤ m))
      have hr := congrArg (fun p : ℚ[X] => p.coeff (m+1-a)) (recRight_reflect (by omega : 3 ≤ m))
      dsimp only at hl hr
      rw [Polynomial.coeff_reflect, Polynomial.revAt_le (by omega),
        show m+1-(m+1-a) = a by omega] at hl hr
      rw [hl,hr]
      exact hlo _ (by omega)
    · rw [Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recLeft_degree (by omega)) (by omega)),
        Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recRight_degree (by omega)) (by omega))]

/-- 两个规定的低阶基例，直接检查整个多项式。 -/
theorem normalized_recurrence_three : recLeft 3 = recRight 3 := by
  have b3 : b 3 = (2/7:ℚ) := by norm_num [b,h,Finset.sum_range_succ,Nat.choose]
  have b4 : b 4 = (1/6:ℚ) := by norm_num [b,h,Finset.sum_range_succ,Nat.choose]
  ext a
  by_cases ha : a ≤ 4
  · rw [recLeft_coeff,recRight_coeff]
    interval_cases a <;> norm_num [shifted,coeff,h_coeff,b3,b4,Nat.choose,Polynomial.coeff_one,Polynomial.coeff_X]
  · rw [Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recLeft_degree (by omega)) (by omega)),
      Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recRight_degree (by omega)) (by omega))]

theorem normalized_recurrence_four : recLeft 4 = recRight 4 := by
  have b3 : b 3 = (2/7:ℚ) := by norm_num [b,h,Finset.sum_range_succ,Nat.choose]
  have b4 : b 4 = (1/6:ℚ) := by norm_num [b,h,Finset.sum_range_succ,Nat.choose]
  ext a
  by_cases ha : a ≤ 5
  · rw [recLeft_coeff,recRight_coeff]
    interval_cases a <;> norm_num [shifted,coeff,h_coeff,b3,b4,Nat.choose,Polynomial.coeff_one,Polynomial.coeff_X]
  · rw [Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recLeft_degree (by omega)) (by omega)),
      Polynomial.coeff_eq_zero_of_natDegree_lt (lt_of_le_of_lt (recRight_degree (by omega)) (by omega))]


theorem normalized_recurrence {m : ℕ} (hm : 3 ≤ m) : recLeft m = recRight m := by
  by_cases hlarge : 5 ≤ m
  · exact normalized_recurrence_large hlarge
  · have he : m = 3 ∨ m = 4 := by omega
    rcases he with rfl | rfl
    · exact normalized_recurrence_three
    · exact normalized_recurrence_four

/-- P2 正文 (2.6)：实际 h_m 序列的完整三项递推。 -/
theorem three_term_recurrence {m : ℕ} (hm : 3 ≤ m) :
    C (b (m-1)/b m)*(X-1)^2*h m =
      X^2*h (m-2)+C (1/2:ℚ)*((X-2)*(X+1)*(2*X-1))*h (m-1) := by
  have hn1 : b (m-1) ≠ 0 := (b_pos _ (by omega)).ne'
  have hn2 : b (m-2) ≠ 0 := (b_pos _ (by omega)).ne'
  have hb1 : C (b (m-1))*C ((b (m-1))⁻¹) = (1:ℚ[X]) := by
    rw [← Polynomial.C_mul, mul_inv_cancel₀ hn1, Polynomial.C_1]
  have hb2 : C (b (m-2))*C ((b (m-2))⁻¹) = (1:ℚ[X]) := by
    rw [← Polynomial.C_mul, mul_inv_cancel₀ hn2, Polynomial.C_1]
  have hl : C (b (m-1))*recLeft m = C (b (m-1)/b m)*(X-1)^2*h m := by
    unfold recLeft normalized
    rw [div_eq_mul_inv, Polynomial.C_mul]
    ring
  have hr : C (b (m-1))*recRight m = X^2*h (m-2)+cubic*h (m-1) := by
    unfold recRight normalized
    rw [div_eq_mul_inv, Polynomial.C_mul]
    calc
      _ = (C (b (m-1))*C ((b (m-1))⁻¹))*(cubic*h (m-1))+
          (C (b (m-2))*C ((b (m-2))⁻¹))*(C (b (m-1))*C ((b (m-1))⁻¹))*(X^2*h (m-2)) := by ring
      _ = _ := by rw [hb1,hb2]; ring
  have hc : cubic = C (1/2:ℚ)*((X-2)*(X+1)*(2*X-1)) := by
    have ht : C (3/2:ℚ) = (3:ℚ[X])*C (1/2:ℚ) := by
      rw [show (3/2:ℚ) = 3*(1/2) by ring, Polynomial.C_mul, map_ofNat]
    have ht2 : C (1/2:ℚ)*(2:ℚ[X]) = 1 := by
      rw [← map_ofNat Polynomial.C 2, ← Polynomial.C_mul]
      norm_num
    unfold cubic
    rw [ht]
    linear_combination -(X^3+1)*ht2
  rw [← hl, normalized_recurrence hm, hr, hc]

end CP.Recurrence


==> anc/colomo-pronko-lean/CP/StageOne.lean <==
import CP.Normalization.Scalar

/-! 第一阶段验收接口。以下仅涉及有限代数。
绝对乘积归一化由显式的阶段外输入参数承担；本文件不宣称 ASM 端到端定理。 -/
namespace CP.StageOne
open Matrix CP.Connection

/-- 无条件偶数有限桥，规范的 2N 尺寸。 -/
theorem even_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (2*N)-tailDiagonal (2*N) s).det =
      (K (2*N)-tailDiagonal (2*N) N).det*
        ((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det := by
  let P (q : ℕ) := (K q-tailDiagonal q s).det =
    (K q-tailDiagonal q N).det*((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det
  have hp : P (N+N) := CP.Connection.even_finite_bridge N hN s hs
  exact (congrArg P (show N+N=2*N by omega)).mp hp

/-- 无条件奇数有限桥，右端为实际有边框核，α 已证明非零。 -/
theorem odd_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
    (K (2*N+1)-tailDiagonal (2*N+1) s).det =
      ((K (2*N+1)-tailDiagonal (2*N+1) N).det/CP.Kernel.nu N (oddCenter N))*
        ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det := by
  let P (q : ℕ) := (K q-tailDiagonal q s).det =
    ((K q-tailDiagonal q N).det/CP.Kernel.nu N (oddCenter N))*
      ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det
  have hp : P (N+(N+1)) := odd_bordered_finite_bridge N hN s hs
  exact (congrArg P (show N+(N+1)=2*N+1 by omega)).mp hp

/-- 仅以明确 s=0 外部接口接入 A_N² 的偶数结论。 -/
theorem even_normalized (N : ℕ) (hN : 1 ≤ N) (h : EvenNormalizationInput N)
    (s : ℕ) (hs : s ≤ N) :
    (K (2*N)-tailDiagonal (2*N) s).det = asmProduct N^2*
      ((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det := by
  let P (q : ℕ) := (K q-tailDiagonal q s).det = asmProduct N^2*
    ((trueD N).submatrix (kernelTail N s hs) (kernelTail N s hs)).det
  have hp : P (N+N) := even_bridge_normalized N hN h s hs
  exact (congrArg P (show N+N=2*N by omega)).mp hp

/-- 仅以明确 s=0 外部接口接入 A_N² 的奇数结论。 -/
theorem odd_normalized (N : ℕ) (hN : 1 ≤ N) (h : OddNormalizationInput N)
    (s : ℕ) (hs : s ≤ N) :
    (K (2*N+1)-tailDiagonal (2*N+1) s).det = asmProduct N^2*
      ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det := by
  let P (q : ℕ) := (K q-tailDiagonal q s).det = asmProduct N^2*
    ((trueE N).submatrix (borderTail N s hs) (borderTail N s hs)).det
  have hp : P (N+(N+1)) := odd_bridge_normalized N hN h s hs
  exact (congrArg P (show N+(N+1)=2*N+1 by omega)).mp hp

end CP.StageOne


==> anc/colomo-pronko-lean/FORMALIZATION_STATUS.md <==
# Formalization status

This archive formalizes the finite-dimensional algebraic core used in the proof of the Colomo--Pronko conjecture for frozen-corner alternating sign matrices.

## Verified scope

The Lean development includes, for arbitrary admissible parameters:

- the refined-polynomial identities used in the matrix argument;
- the signed-Pascal matrix identities and finite truncation formulas;
- construction of the polynomial kernels and their divisibility/reflection identities;
- the even-dimensional commutator right-inverse and inverse identity;
- the odd-dimensional lift, nullspace, central projection, and deleted inverse;
- the even and odd matrix connections;
- the relative finite bridges for all admissible freezing parameters.

Representative declarations include:

- `CP.Kernel.omega_mul_J_sub_C`
- `CP.Kernel.omega_inverse_eq_J_sub_C`
- `CP.Kernel.odd_deleted_inverse`
- `CP.Connection.even_connection_native`
- `CP.Connection.odd_connection_native`
- `CP.StageOne.even_finite_bridge`
- `CP.StageOne.odd_finite_bridge`

## Normalization boundary

The absolute formulas containing the factor `A_N^2` are exposed through the explicit records `EvenNormalizationInput` and `OddNormalizationInput`. These records encode the two external normalization statements used in the paper: the total determinant evaluation and the unrestricted (`s = 0`) enumeration identity. No inhabitant of either record is postulated by the project.

## Not formalized end to end

This archive is not an end-to-end formalization of alternating-sign-matrix enumeration. In particular, it does not formalize:

- the combinatorial definition and cardinality of the ASM classes;
- the classical total/refined ASM enumeration theorems;
- the Colomo--Pronko multiple-integral formula;
- the Pfaffian evaluation of the enumerative integral;
- the complete identification of the original CP/FR determinant with the finite matrix side.

These are paper-level inputs or arguments outside the finite-algebra formalization.

## Trust and build status

The audited build used Lean 4.19.0 and Mathlib commit `c44e0c8ee63ca166450922a373c7409c5d26b00b`.

The successful theorem audit reported only the standard logical axioms
`propext`, `Classical.choice`, and `Quot.sound`.
The proof sources contain no `sorry`, `admit`, custom mathematical `axiom`, or `native_decide` used in place of the parameterized proofs.

Current build and dependency logs are included under `audit/public-release/`.


==> anc/colomo-pronko-lean/README.md <==
# Lean formalization for the Colomo--Pronko conjecture

This repository contains the Lean 4 formalization of the finite-dimensional algebraic core in the proof of the Colomo--Pronko conjecture for frozen-corner alternating sign matrices.

It is intentionally narrower than an end-to-end formalization of ASM enumeration: the classical enumeration theorems and the Colomo--Pronko integral/Pfaffian input remain external to this Lean development. See `FORMALIZATION_STATUS.md` for the exact boundary.

## Versions

- Lean 4.19.0 (`lean-toolchain`)
- Mathlib commit `c44e0c8ee63ca166450922a373c7409c5d26b00b`

## Build

Install [Elan](https://github.com/leanprover/elan), then from the repository root run:

```bash
lake exe cache get
lake build CP
```

The project also provides a stricter `checked` target that checks each project module through the official Lean frontend at `trustLevel := 0`. For that target set the toolchain root explicitly:

```bash
export LEAN_SYSROOT="$(dirname "$(dirname "$(elan which lean)")")"
export LAKE_HOME="$LEAN_SYSROOT"
lake build
```

## Main formalized results

Representative declarations are:

- `CP.Fractional.fractional_substitution`
- `CP.Recurrence.three_term_recurrence`
- `CP.Adjacent.adjacent_pair`
- `CP.Kernel.omega_mul_J_sub_C`
- `CP.Kernel.omega_inverse_eq_J_sub_C`
- `CP.Kernel.omega_odd_rank`
- `CP.Kernel.odd_deleted_inverse`
- `CP.Connection.even_connection_native`
- `CP.Connection.odd_connection_native`
- `CP.StageOne.even_finite_bridge`
- `CP.StageOne.odd_finite_bridge`

The normalized conclusions `CP.StageOne.even_normalized` and `CP.StageOne.odd_normalized` take explicit normalization records as arguments. The unconditional finite bridges do not depend on those records.

## Audits

The included verification evidence is under `audit/public-release/`.
To regenerate the audit after a build, run:

```bash
mkdir -p audit/public-release
lake env lean CP/Axioms.lean 2>&1 | tee audit/public-release/main-axioms.log
lake env lean tools/EvenCoreAudit.lean 2>&1 | tee audit/public-release/even-core-axioms.log
lake env lean tools/Dependencies.lean 2>&1 | tee audit/public-release/project-dependencies.txt
python3 tools/release_audit.py
python3 tools/source_hashes.py
```

The audited core theorems depend only on the standard logical axioms reported by Mathlib: `propext`, `Classical.choice`, and `Quot.sound`.

## Continuous integration

`.github/workflows/lean.yml` installs the pinned Lean toolchain, fetches the pinned Mathlib cache, builds both the strict checked target and the standard `CP` library target, and regenerates the axiom/dependency audits.


==> anc/colomo-pronko-lean/audit/README.md <==
# Audit evidence

`public-release/` contains logs from a successful build and theorem/dependency audit of the same Lean mathematical source files included in this archive.

The outer packaging was subsequently cleaned for public distribution: internal proof-specification documents, historical checkpoints, and duplicate audit snapshots were removed. The Lean proof modules themselves were not changed during this cleanup.


==> anc/colomo-pronko-lean/audit/public-release/axioms.txt <==
'CP.R_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_R_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_transpose' depends on axioms: [propext, Quot.sound]
'CP.U_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.U_below' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_above' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.coeff_one_sub_X_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signed_row_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.choose_gram_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_mul_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.K_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_eq_signed_T_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_U' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.bRow_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.bRow_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_mul_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.K_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signDiagonal_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signDiagonal_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_signed_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_inverse_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_inverse_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.blocks_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.blocks_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.elimination_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.elimination_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.even_elimination_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.inverse_from_descent' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.inverse_from_descent_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_ne_zero_from_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selection_compress' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_diagonal_add_back' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selection_intertwine' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selected_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.front_upper_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_front_unit_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_front_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_transpose_alternating' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_sandwich_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_left_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rank_liftQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_liftQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_omega' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.delete_mul_of_zero_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.deleted_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.projected_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_centerProjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.outer_mul_projection_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centered_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centered_deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.recurrence_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.g_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_initial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_to_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.adjacent_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_edge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.finite_chu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_succ_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chu_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_chu_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_term_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.hyperOp_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_hyperOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gauge_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_hyperOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_subst_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_subst_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_coeff_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.reflect_h' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.one_sub_X_pow_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.reflect_one_sub_X_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_truncation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_comp_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_term_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_eval_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_substitution' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_truncation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substitution_denominator_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.lowRange_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.denominator_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_u1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_order_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_u2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v3' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_w2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.beta_previous' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.low_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.shifted_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.cubic_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.three_term_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_denominator_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_natDegree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_coeff_palindrome' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.normalized_coeff_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.beta_succ_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_ne_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_order_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.tau_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.casoratian_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.plucker' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.recurrence_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomial_eq_of_eval_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.h_reciprocal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.one_add_X_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.u_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.v_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.u_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.v_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.homogeneous_h_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uvStar_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_theta_parity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_theta_parity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.one_add_X_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_star_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_comp_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.h_reciprocal_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_u_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_v_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.epsilon_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_involution' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_theta_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_theta_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_primitive' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.primitive_dvd_of_fraction_dvd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.eval_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.eval_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.diagonal_factor_dvd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.coeffToField_eq_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_one_add_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_quadratic_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_first_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_second_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_diagonal_field' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_field_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_three_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_pNumerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_mul_pKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.inX_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.inY_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_sub_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pair_factor_degrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.fNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_fNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_pNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_pKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_reflect_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_separated' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_coeff_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_firstBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_secondBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_degree_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.fNumerator_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_monomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_pair_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pair_factors_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.tail_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_reflect_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pKernel_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.antiDiagonalPolynomial_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_eq_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.positive_power_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_one_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.transformed_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_mulVec_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.signed_vandermonde' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.sum_fin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.conjugateCandidate_mul_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_R_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_R_inverse_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_coeff_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.geometricColumn_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rescaled_geometric_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_coeff_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.even_G_R_inverse_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_eval_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_first_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_second_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_eq_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_of_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_cNumerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_mul_cKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_cKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_alternant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_starAlternant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternant_degrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.c_tail_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.c_tail_reflect_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_sigma_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_cMatrix_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_cMatrix_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.remainder_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.hom_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.seriesToField_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_denominator_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_denominator_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.kernelSeries_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_low_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.j_sub_c_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_jMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cp_descent' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_mul_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_inverse_eq_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_vector' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_eq_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_odd_rank' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_inverse_gram_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_inverse_lift_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.column_degree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swapXY_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.row_degree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.lifted_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.kernelMatrix_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.boundary_kernel_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.oMatrix_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_inX_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_vector_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shifted_h_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shiftedP_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_eq_shift_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_eval_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shiftedP_eval_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_eval_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternating_dot_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternating_dot_nu_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_left_omega_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_transpose_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_gammaOdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_omega' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.odd_deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.odd_deleted_mul_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_fractional' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_sigma_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_center_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_lift_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_eq_lift_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_alternating' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.lift_omega_gammaOdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_X' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_series_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_nu_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.LL_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.LR_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.RL_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.RR_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gram_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gram_normalization_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_RR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_LR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_RL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_LL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeD_inverseGram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeD_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenEliminated_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenEliminated_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_baseL_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_candidate_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_candidate_tail_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.B_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_LL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_LR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_below' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.det_H0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.B_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_G_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_G_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.pairedEquiv_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.pairedEquiv_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.tailFirstEquiv_left_val' depends on axioms: [propext, Quot.sound]
'CP.Connection.tailFirstEquiv_right_val' depends on axioms: [propext, Quot.sound]
'CP.Connection.LL_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.LR_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.RL_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.RR_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_reconstruct' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_transpose' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_add' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_sub' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_neg' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_even_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_R_even' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_anti_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenGamma_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenGamma_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_omega_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueD_eq_freeD_add_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connection_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.head_diagonal_after_tailFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.head_diagonal_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.blocks_add' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_sub' depends on axioms: [propext, Quot.sound]
'CP.Connection.even_baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_tailFirst_LL' depends on axioms: [propext, Quot.sound]
'CP.Connection.trueD_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_connection_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gammaOdd_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddCenter_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.nu_rev_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_center_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.projected_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueOddS_projected_fold' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddPair_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddPair_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddPair_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.odd_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddLeft_ne_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLeft_ne_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLeft_inj' depends on axioms: [propext, Quot.sound]
'CP.Connection.centeredGammaOdd_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.centeredGammaOdd_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_fold_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_fold_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddX_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueOddS_eq_free_add_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddLower_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLower_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddE_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_castSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.omega_reflection_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.base_core_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_omega_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddPair_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.odd_baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddEliminated_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddEliminated_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_mul_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_transpose_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddCorrection_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_odd_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_inverseGram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_baseL_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_candidate_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_candidate_tail_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_connection_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.candidate_add_back' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.reversed_front_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.candidate_tail_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_LL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_Lc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_cL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_cc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.borderTail_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.borderTail_last' depends on axioms: [propext, Quot.sound]
'CP.Connection.trueE_tail_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.det_oddAlpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddAlpha_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_tail_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.tailDiagonal_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.kernelTail_zero' depends on axioms: [propext, Quot.sound]
'CP.Connection.borderTail_zero' depends on axioms: [propext, Quot.sound]
'CP.Connection.even_scalar_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_scalar_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_relative_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_relative_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_bordered_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.asmProduct_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_scalar_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_scalar_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_bridge_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_bridge_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.even_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.odd_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.even_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.odd_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_cMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_mul_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_inverse_eq_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.det_H' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/colomo-pronko-lean/audit/public-release/core-project-dependencies.txt <==
CP_DEPENDENCIES CP.Kernel.omega_mul_J_sub_C
CP.Adjacent.L
CP.Adjacent.W
CP.Adjacent.W_explicit
CP.Adjacent.W_explicit._proof_1
CP.Adjacent.W_explicit._proof_2
CP.Adjacent.W_explicit._proof_3
CP.Adjacent.W_initial
CP.Adjacent.W_initial._proof_1
CP.Adjacent.W_step
CP.Adjacent.W_step._proof_1
CP.Adjacent.W_step._proof_2
CP.Adjacent.W_to_L
CP.Adjacent.W_to_L._proof_1
CP.Adjacent.adjacent_pair
CP.Adjacent.adjacent_pair._proof_1
CP.Adjacent.adjacent_pair._proof_2
CP.Adjacent.g
CP.Adjacent.g_recurrence
CP.Adjacent.g_recurrence._proof_1
CP.Adjacent.g_recurrence._proof_2
CP.Adjacent.g_recurrence._proof_3
CP.Adjacent.g_recurrence._proof_4
CP.Adjacent.recurrence_eval
CP.B
CP.B.eq_1
CP.B_eq_signed_T_R
CP.B_eq_signed_T_R._proof_1
CP.B_eq_signed_T_R._proof_2
CP.B_eq_signed_T_R._proof_3
CP.B_eq_signed_T_R._proof_4
CP.B_eq_signed_T_R._proof_5
CP.B_eq_signed_T_R._proof_6
CP.B_gram
CP.Fractional.chuSum
CP.Fractional.chuSum_edge
CP.Fractional.chuSum_edge._proof_1
CP.Fractional.chuSum_edge._proof_2
CP.Fractional.chuSum_step
CP.Fractional.chuSum_step._proof_1
CP.Fractional.chuSum_step._proof_2
CP.Fractional.chuSum_step._proof_3
CP.Fractional.chuSum_step._proof_4
CP.Fractional.chuSum_zero
CP.Fractional.chu_product
CP.Fractional.chu_product._proof_1
CP.Fractional.chu_product._proof_2
CP.Fractional.chu_product._proof_3
CP.Fractional.chu_product._proof_4
CP.Fractional.chu_product._proof_5
CP.Fractional.chu_product._proof_6
CP.Fractional.chu_product._proof_7
CP.Fractional.chu_product._proof_8
CP.Fractional.finite_chu
CP.Fractional.finite_chu._proof_1
CP.Fractional.finite_chu._proof_2
CP.Fractional.finite_chu._proof_3
CP.Fractional.finite_chu._proof_4
CP.Fractional.fractional_cleared
CP.Fractional.fractional_cleared._proof_1
CP.Fractional.fractional_cleared._proof_2
CP.Fractional.gapPoly
CP.Fractional.gap_coeff_recurrence
CP.Fractional.gap_coeff_vanish
CP.Fractional.gap_coeff_vanish._proof_1
CP.Fractional.gap_coeff_vanish._proof_2
CP.Fractional.gap_coeff_vanish._proof_3
CP.Fractional.gap_coeff_vanish._proof_4
CP.Fractional.gap_decomposition
CP.Fractional.gap_decomposition._proof_1
CP.Fractional.gap_decomposition._proof_10
CP.Fractional.gap_decomposition._proof_2
CP.Fractional.gap_decomposition._proof_3
CP.Fractional.gap_decomposition._proof_4
CP.Fractional.gap_decomposition._proof_5
CP.Fractional.gap_decomposition._proof_6
CP.Fractional.gap_decomposition._proof_7
CP.Fractional.gap_decomposition._proof_8
CP.Fractional.gap_decomposition._proof_9
CP.Fractional.gap_degree
CP.Fractional.gap_degree._proof_1
CP.Fractional.gap_degree._proof_2
CP.Fractional.gap_degree._proof_3
CP.Fractional.gap_hyperOp
CP.Fractional.gap_hyperOp._proof_1
CP.Fractional.gap_hyperOp._proof_2
CP.Fractional.gap_reflect
CP.Fractional.gap_reflect._proof_1
CP.Fractional.gap_reflect._proof_2
CP.Fractional.gap_reflect._proof_3
CP.Fractional.gap_subst_coeff
CP.Fractional.gap_subst_coeff._proof_1
CP.Fractional.gap_subst_coeff._proof_2
CP.Fractional.gap_subst_coeff._proof_3
CP.Fractional.gap_subst_coeff_zero
CP.Fractional.gauge_succ
CP.Fractional.gauge_succ._proof_1
CP.Fractional.gauge_succ._proof_2
CP.Fractional.h_chu_sum
CP.Fractional.h_chu_sum._proof_1
CP.Fractional.h_chu_sum._proof_2
CP.Fractional.h_chu_sum._proof_3
CP.Fractional.h_chu_sum._proof_4
CP.Fractional.h_coeff_recurrence
CP.Fractional.h_coeff_recurrence._proof_1
CP.Fractional.h_coeff_recurrence._proof_10
CP.Fractional.h_coeff_recurrence._proof_2
CP.Fractional.h_coeff_recurrence._proof_3
CP.Fractional.h_coeff_recurrence._proof_4
CP.Fractional.h_coeff_recurrence._proof_5
CP.Fractional.h_coeff_recurrence._proof_6
CP.Fractional.h_coeff_recurrence._proof_7
CP.Fractional.h_coeff_recurrence._proof_8
CP.Fractional.h_coeff_recurrence._proof_9
CP.Fractional.h_comp_expansion
CP.Fractional.h_comp_expansion._proof_1
CP.Fractional.h_eval_expansion
CP.Fractional.h_hyperOp
CP.Fractional.h_succ_coeff
CP.Fractional.h_succ_coeff._proof_1
CP.Fractional.h_succ_coeff._proof_2
CP.Fractional.h_succ_coeff._proof_3
CP.Fractional.h_succ_coeff._proof_4
CP.Fractional.hyperOp
CP.Fractional.hyperOp_coeff
CP.Fractional.one_sub_X_pow_degree
CP.Fractional.reflect_h
CP.Fractional.reflect_h._proof_1
CP.Fractional.reflect_h._proof_2
CP.Fractional.reflect_h._proof_3
CP.Fractional.reflect_one_sub_X_pow
CP.Fractional.substPoly
CP.Fractional.substPoly.eq_1
CP.Fractional.substPoly_coeff
CP.Fractional.substPoly_coeff._proof_1
CP.Fractional.substPoly_coeff._proof_2
CP.Fractional.substPoly_coeff._proof_3
CP.Fractional.substPoly_coeff._proof_4
CP.Fractional.substPoly_degree
CP.Fractional.substPoly_degree._proof_1
CP.Fractional.substPoly_degree._proof_2
CP.Fractional.substPoly_degree._proof_3
CP.Fractional.substPoly_eval
CP.Fractional.substPoly_eval._proof_1
CP.Fractional.subst_coeff_recurrence
CP.Fractional.subst_coeff_recurrence._proof_1
CP.Fractional.subst_coeff_recurrence._proof_2
CP.Fractional.subst_coeff_recurrence._proof_3
CP.Fractional.subst_coeff_recurrence._proof_4
CP.Fractional.subst_coeff_recurrence._proof_5
CP.Fractional.subst_coeff_recurrence._proof_6
CP.Fractional.subst_coeff_recurrence._proof_7
CP.Fractional.subst_coeff_recurrence._proof_8
CP.Fractional.subst_reflect
CP.Fractional.subst_reflect._proof_1
CP.Fractional.subst_reflect._proof_2
CP.Fractional.subst_term_coeff
CP.Fractional.subst_term_reflect
CP.G
CP.Kernel.Bivariate
CP.Kernel.G_cMatrix
CP.Kernel.G_cMatrix_coeff
CP.Kernel.G_cMatrix_series
CP.Kernel.G_cMatrix_series._proof_1
CP.Kernel.G_jMatrix
CP.Kernel.KernelField
CP.Kernel.KernelSeries
CP.Kernel.SeriesFractionField
CP.Kernel.alternant
CP.Kernel.alternant_degrees
CP.Kernel.antiDiagonalPolynomial
CP.Kernel.antiDiagonalPolynomial_coeff
CP.Kernel.antiDiagonalPolynomial_coeff._proof_1
CP.Kernel.antiDiagonalPolynomial_coeff._proof_2
CP.Kernel.beval
CP.Kernel.beval_constant
CP.Kernel.beval_eq_evalXY
CP.Kernel.beval_inX
CP.Kernel.beval_inY
CP.Kernel.beval_xx
CP.Kernel.beval_yy
CP.Kernel.bracket_degree
CP.Kernel.bracket_degree_bounds
CP.Kernel.bracket_sub_degree
CP.Kernel.cKernel
CP.Kernel.cKernel_degree
CP.Kernel.cKernel_degree._proof_1
CP.Kernel.cKernel_reflection
CP.Kernel.cKernel_reflection._proof_1
CP.Kernel.cKernel_series_cleared
CP.Kernel.cKernel_series_exact
CP.Kernel.cKernel_series_low_coeff
CP.Kernel.cKernel_sigma_cleared
CP.Kernel.cKernel_swap
CP.Kernel.cMatrix
CP.Kernel.cMatrix_reflection
CP.Kernel.cMatrix_reflection._proof_1
CP.Kernel.cNumerator
CP.Kernel.cNumerator_degree
CP.Kernel.cNumerator_degree._proof_1
CP.Kernel.cNumerator_degree._proof_2
CP.Kernel.cNumerator_degree._proof_3
CP.Kernel.cNumerator_diagonal
CP.Kernel.cNumerator_eval_swap
CP.Kernel.cNumerator_first_root
CP.Kernel.cNumerator_first_root._proof_1
CP.Kernel.cNumerator_first_root._proof_2
CP.Kernel.cNumerator_reflection
CP.Kernel.cNumerator_reflection._proof_1
CP.Kernel.cNumerator_second_root
CP.Kernel.cNumerator_sigma
CP.Kernel.cNumerator_sigma._proof_1
CP.Kernel.cNumerator_sigma._proof_2
CP.Kernel.cNumerator_swap
CP.Kernel.c_tail_reflect
CP.Kernel.c_tail_reflect_second
CP.Kernel.coeffToField
CP.Kernel.coeffToField_eq_eval
CP.Kernel.cp_descent
CP.Kernel.denominator
CP.Kernel.denominator_degree
CP.Kernel.denominator_dvd_cNumerator
CP.Kernel.denominator_dvd_of_roots
CP.Kernel.denominator_dvd_pNumerator
CP.Kernel.denominator_field_factor
CP.Kernel.denominator_mul_cKernel
CP.Kernel.denominator_mul_pKernel
CP.Kernel.denominator_primitive
CP.Kernel.denominator_reflect
CP.Kernel.denominator_sigma
CP.Kernel.descentRemainder
CP.Kernel.epsilon
CP.Kernel.epsilon_sq
CP.Kernel.epsilon_sq._proof_1
CP.Kernel.evalXY
CP.Kernel.evalXY_constant
CP.Kernel.evalXY_inX
CP.Kernel.evalXY_inY
CP.Kernel.evalXY_swap
CP.Kernel.evalXY_xx
CP.Kernel.evalXY_yy
CP.Kernel.eval_inX
CP.Kernel.eval_inY
CP.Kernel.exactRemainder
CP.Kernel.fNumerator
CP.Kernel.fNumerator_degree
CP.Kernel.fNumerator_degree._proof_1
CP.Kernel.fNumerator_reflect
CP.Kernel.fNumerator_reflect._proof_1
CP.Kernel.field_one_add_ne_zero
CP.Kernel.field_quadratic_ne_zero
CP.Kernel.field_three_roots_distinct
CP.Kernel.firstBracket
CP.Kernel.h_reciprocal
CP.Kernel.h_reciprocal._proof_1
CP.Kernel.h_reciprocal_neg
CP.Kernel.h_reciprocal_neg._proof_1
CP.Kernel.hom_evalXY
CP.Kernel.homogeneous_h_identity
CP.Kernel.homogeneous_h_identity._proof_1
CP.Kernel.inX
CP.Kernel.inX.eq_1
CP.Kernel.inX_degree
CP.Kernel.inY
CP.Kernel.inY_degree
CP.Kernel.jMatrix_reflection
CP.Kernel.j_sub_c_reflection
CP.Kernel.kernelSeries
CP.Kernel.kernelSeries.eq_1
CP.Kernel.kernelSeries_denominator
CP.Kernel.omega_mul_J_sub_C
CP.Kernel.one_add_X_degree
CP.Kernel.one_add_X_ne_zero
CP.Kernel.pKernel
CP.Kernel.pKernel_degree
CP.Kernel.pKernel_degree._proof_1
CP.Kernel.pKernel_reflection
CP.Kernel.pKernel_reflection._proof_1
CP.Kernel.pMatrix
CP.Kernel.pMatrix_reflection
CP.Kernel.pMatrix_reflection._proof_1
CP.Kernel.pMatrix_reflection._proof_2
CP.Kernel.pNumerator
CP.Kernel.pNumerator.eq_1
CP.Kernel.pNumerator_degree
CP.Kernel.pNumerator_degree._proof_1
CP.Kernel.pNumerator_diagonal
CP.Kernel.pNumerator_diagonal._proof_1
CP.Kernel.pNumerator_diagonal_field
CP.Kernel.pNumerator_first_pair_root
CP.Kernel.pNumerator_reflect_difference
CP.Kernel.pNumerator_second_pair_root
CP.Kernel.pair_factor_degrees
CP.Kernel.pair_factors_swap
CP.Kernel.polynomialSeries
CP.Kernel.polynomialSeries_coeff
CP.Kernel.polynomialSeries_denominator_constant
CP.Kernel.polynomialSeries_denominator_unit
CP.Kernel.polynomialSeries_evalXY
CP.Kernel.polynomial_eq_of_eval_off
CP.Kernel.primitive_dvd_of_fraction_dvd
CP.Kernel.reflectXY
CP.Kernel.reflectXY_add
CP.Kernel.reflectXY_coeff
CP.Kernel.reflectXY_monomial
CP.Kernel.reflectXY_mul
CP.Kernel.reflectXY_one_one
CP.Kernel.reflectXY_one_product
CP.Kernel.reflectXY_one_xx
CP.Kernel.reflectXY_one_yy
CP.Kernel.reflectXY_pair_factors
CP.Kernel.reflectXY_scalar
CP.Kernel.reflectXY_separated
CP.Kernel.reflectXY_sub
CP.Kernel.reflectXY_twice
CP.Kernel.reflect_alternant
CP.Kernel.reflect_degree
CP.Kernel.reflect_eval
CP.Kernel.reflect_eval₂
CP.Kernel.reflect_firstBracket
CP.Kernel.reflect_secondBracket
CP.Kernel.reflect_starAlternant
CP.Kernel.reflect_twice
CP.Kernel.remainder_coeff_zero
CP.Kernel.remainder_coeff_zero._proof_1
CP.Kernel.secondBracket
CP.Kernel.seriesToField
CP.Kernel.seriesToField_injective
CP.Kernel.sigmaPullback
CP.Kernel.sigmaPullback_eval₂
CP.Kernel.sigma_theta_u
CP.Kernel.sigma_theta_v
CP.Kernel.sigma_u
CP.Kernel.sigma_u._proof_1
CP.Kernel.sigma_uStar
CP.Kernel.sigma_uStar_eval₂
CP.Kernel.sigma_u_eval₂
CP.Kernel.sigma_v
CP.Kernel.sigma_v._proof_1
CP.Kernel.sigma_vStar
CP.Kernel.sigma_vStar_eval₂
CP.Kernel.sigma_vStar_eval₂._proof_1
CP.Kernel.sigma_v_eval₂
CP.Kernel.sigma_v_eval₂._proof_1
CP.Kernel.starAlternant
CP.Kernel.substitutedSeries
CP.Kernel.substitutedSeries_coeff
CP.Kernel.substitutedSeries_evalXY
CP.Kernel.substitutedSeries_expansion
CP.Kernel.swapXY
CP.Kernel.swap_cKernel_degree
CP.Kernel.swap_coeff
CP.Kernel.swap_coeff._proof_1
CP.Kernel.swap_coeff._proof_2
CP.Kernel.swap_constant
CP.Kernel.swap_denominator
CP.Kernel.swap_fNumerator_degree
CP.Kernel.swap_fNumerator_degree._proof_1
CP.Kernel.swap_inX
CP.Kernel.swap_inY
CP.Kernel.swap_pKernel_degree
CP.Kernel.swap_pKernel_degree._proof_1
CP.Kernel.swap_pNumerator_degree
CP.Kernel.swap_pNumerator_degree._proof_1
CP.Kernel.swap_reflect_degree
CP.Kernel.swap_xx
CP.Kernel.swap_yy
CP.Kernel.tail_reflect
CP.Kernel.theta
CP.Kernel.thetaStarAlternant
CP.Kernel.theta_comp_degree
CP.Kernel.theta_involution
CP.Kernel.theta_pair
CP.Kernel.theta_star_pair
CP.Kernel.theta_u_reflect
CP.Kernel.theta_u_reflect._proof_1
CP.Kernel.theta_v_reflect
CP.Kernel.theta_v_reflect._proof_1
CP.Kernel.theta_v_reflect._proof_2
CP.Kernel.theta_v_reflect._proof_3
CP.Kernel.u
CP.Kernel.uStar
CP.Kernel.uStar.eq_1
CP.Kernel.uStar_eval
CP.Kernel.uStar_theta
CP.Kernel.uStar_theta_parity
CP.Kernel.uStar_theta_parity._proof_1
CP.Kernel.u_degree
CP.Kernel.u_degree._proof_1
CP.Kernel.u_degree._proof_2
CP.Kernel.u_eval
CP.Kernel.uvStar_pair
CP.Kernel.uvStar_pair._proof_1
CP.Kernel.uvStar_pair._proof_2
CP.Kernel.uvStar_pair._proof_3
CP.Kernel.uvStar_pair._proof_4
CP.Kernel.uvStar_pair._proof_5
CP.Kernel.uvStar_pair._proof_6
CP.Kernel.v
CP.Kernel.vStar
CP.Kernel.vStar.eq_1
CP.Kernel.vStar_eval
CP.Kernel.vStar_eval._proof_1
CP.Kernel.vStar_theta
CP.Kernel.vStar_theta._proof_1
CP.Kernel.vStar_theta._proof_2
CP.Kernel.vStar_theta._proof_3
CP.Kernel.vStar_theta_parity
CP.Kernel.vStar_theta_parity._proof_1
CP.Kernel.vStar_theta_parity._proof_2
CP.Kernel.vStar_theta_parity._proof_3
CP.Kernel.v_degree
CP.Kernel.v_degree._proof_1
CP.Kernel.v_eval
CP.Kernel.xx
CP.Kernel.yy
CP.R
CP.R_mul_apply
CP.R_sq
CP.R_transpose
CP.Recurrence.LowRange
CP.Recurrence.beta_previous
CP.Recurrence.beta_previous._proof_1
CP.Recurrence.beta_previous._proof_2
CP.Recurrence.coeff
CP.Recurrence.coeff_down_one
CP.Recurrence.coeff_down_one._proof_1
CP.Recurrence.coeff_down_order
CP.Recurrence.coeff_down_order._proof_1
CP.Recurrence.coeff_down_order._proof_10
CP.Recurrence.coeff_down_order._proof_11
CP.Recurrence.coeff_down_order._proof_12
CP.Recurrence.coeff_down_order._proof_2
CP.Recurrence.coeff_down_order._proof_3
CP.Recurrence.coeff_down_order._proof_4
CP.Recurrence.coeff_down_order._proof_5
CP.Recurrence.coeff_down_order._proof_6
CP.Recurrence.coeff_down_order._proof_7
CP.Recurrence.coeff_down_order._proof_8
CP.Recurrence.coeff_down_order._proof_9
CP.Recurrence.coeff_down_order_general
CP.Recurrence.coeff_down_order_general._proof_1
CP.Recurrence.coeff_down_order_general._proof_2
CP.Recurrence.coeff_factorial
CP.Recurrence.cubic
CP.Recurrence.cubic_reflect
CP.Recurrence.cubic_reflect._proof_1
CP.Recurrence.lowRange_bounds
CP.Recurrence.lowRange_bounds._proof_1
CP.Recurrence.low_coeff_recurrence
CP.Recurrence.normalized
CP.Recurrence.normalized.eq_1
CP.Recurrence.normalized_coeff
CP.Recurrence.normalized_degree
CP.Recurrence.normalized_degree._proof_1
CP.Recurrence.normalized_recurrence
CP.Recurrence.normalized_recurrence._proof_1
CP.Recurrence.normalized_recurrence_four
CP.Recurrence.normalized_recurrence_four._proof_1
CP.Recurrence.normalized_recurrence_four._proof_2
CP.Recurrence.normalized_recurrence_four._proof_3
CP.Recurrence.normalized_recurrence_large
CP.Recurrence.normalized_recurrence_large._proof_1
CP.Recurrence.normalized_recurrence_large._proof_2
CP.Recurrence.normalized_recurrence_large._proof_3
CP.Recurrence.normalized_recurrence_large._proof_4
CP.Recurrence.normalized_recurrence_large._proof_5
CP.Recurrence.normalized_recurrence_large._proof_6
CP.Recurrence.normalized_recurrence_three
CP.Recurrence.normalized_recurrence_three._proof_1
CP.Recurrence.normalized_recurrence_three._proof_2
CP.Recurrence.normalized_recurrence_three._proof_3
CP.Recurrence.normalized_reflect
CP.Recurrence.ratio_certificate
CP.Recurrence.ratio_certificate._proof_1
CP.Recurrence.ratio_u1
CP.Recurrence.ratio_u1._proof_1
CP.Recurrence.ratio_u1._proof_2
CP.Recurrence.ratio_u2
CP.Recurrence.ratio_u2._proof_1
CP.Recurrence.ratio_u2._proof_2
CP.Recurrence.ratio_u2._proof_3
CP.Recurrence.ratio_u2._proof_4
CP.Recurrence.ratio_u2._proof_5
CP.Recurrence.ratio_u2._proof_6
CP.Recurrence.ratio_v0
CP.Recurrence.ratio_v0._proof_1
CP.Recurrence.ratio_v1
CP.Recurrence.ratio_v1._proof_1
CP.Recurrence.ratio_v1._proof_2
CP.Recurrence.ratio_v1._proof_3
CP.Recurrence.ratio_v2
CP.Recurrence.ratio_v2._proof_1
CP.Recurrence.ratio_v2._proof_2
CP.Recurrence.ratio_v2._proof_3
CP.Recurrence.ratio_v2._proof_4
CP.Recurrence.ratio_v2._proof_5
CP.Recurrence.ratio_v2._proof_6
CP.Recurrence.ratio_v3
CP.Recurrence.ratio_v3._proof_1
CP.Recurrence.ratio_v3._proof_2
CP.Recurrence.ratio_v3._proof_3
CP.Recurrence.ratio_v3._proof_4
CP.Recurrence.ratio_v3._proof_5
CP.Recurrence.ratio_v3._proof_6
CP.Recurrence.ratio_w2
CP.Recurrence.ratio_w2._proof_1
CP.Recurrence.ratio_w2._proof_2
CP.Recurrence.ratio_w2._proof_3
CP.Recurrence.ratio_w2._proof_4
CP.Recurrence.recLeft
CP.Recurrence.recLeft_coeff
CP.Recurrence.recLeft_degree
CP.Recurrence.recLeft_degree._proof_1
CP.Recurrence.recLeft_reflect
CP.Recurrence.recLeft_reflect._proof_1
CP.Recurrence.recRight
CP.Recurrence.recRight_coeff
CP.Recurrence.recRight_degree
CP.Recurrence.recRight_degree._proof_1
CP.Recurrence.recRight_degree._proof_2
CP.Recurrence.recRight_degree._proof_3
CP.Recurrence.recRight_reflect
CP.Recurrence.recRight_reflect._proof_1
CP.Recurrence.recRight_reflect._proof_2
CP.Recurrence.recRight_reflect._proof_3
CP.Recurrence.recRight_reflect._proof_4
CP.Recurrence.recRight_reflect._proof_5
CP.Recurrence.shifted
CP.Recurrence.shifted.eq_1
CP.Recurrence.shifted_coeff
CP.Recurrence.three_term_recurrence
CP.Recurrence.three_term_recurrence._proof_1
CP.Recurrence.three_term_recurrence._proof_2
CP.Recurrence.u1
CP.Recurrence.u2
CP.Recurrence.v0
CP.Recurrence.v1
CP.Recurrence.v2
CP.Recurrence.v3
CP.Recurrence.w2
CP.Series.G_R_inverse
CP.Series.G_R_inverse_apply
CP.Series.conjugateCandidate
CP.Series.conjugateCandidate_mul_G
CP.Series.conjugateCandidate_mul_G._proof_1
CP.Series.conjugateCandidate_mul_G._proof_2
CP.Series.conjugateCandidate_mul_G._proof_3
CP.Series.even_G_R_inverse_kernel
CP.Series.even_G_R_inverse_kernel._proof_1
CP.Series.even_G_R_inverse_kernel._proof_2
CP.Series.geometricColumn
CP.Series.geometricColumn.eq_1
CP.Series.geometricColumn_coeff
CP.Series.geometricColumn_coeff._proof_1
CP.Series.geometricColumn_coeff._proof_2
CP.Series.geometricColumn_coeff._proof_3
CP.Series.negPower
CP.Series.negPower.eq_1
CP.Series.negPower_add
CP.Series.negPower_cancel
CP.Series.negPower_cancel._proof_1
CP.Series.negPower_coeff
CP.Series.negPower_coeff_C
CP.Series.negPower_eq_pow
CP.Series.negPower_one_inverse
CP.Series.negPower_zero
CP.Series.positive_power_coeff
CP.Series.rationalKernel
CP.Series.rationalKernel.eq_1
CP.Series.rationalKernel_coeff
CP.Series.rationalKernel_coeff._proof_1
CP.Series.rationalKernel_coeff._proof_2
CP.Series.rationalKernel_coeff._proof_3
CP.Series.rationalKernel_denominator
CP.Series.rescaled_geometric_coeff
CP.Series.signed_vandermonde
CP.Series.sum_fin_le
CP.Series.sum_fin_le._proof_1
CP.Series.sum_fin_le._proof_2
CP.Series.sum_fin_le._proof_3
CP.Series.sum_fin_le._proof_4
CP.T
CP.T_mul_transpose
CP.U
CP.U_below
CP.U_diag
CP.b
CP.b_factorial
CP.b_factorial._proof_1
CP.b_factorial._proof_2
CP.b_factorial._proof_3
CP.b_factorial._proof_4
CP.b_formula
CP.b_formula._proof_1
CP.b_one
CP.b_pos
CP.b_pos._proof_1
CP.b_two
CP.beta_succ_three
CP.beta_succ_three._proof_1
CP.beta_succ_three._proof_2
CP.casoratian_step
CP.choose_gram_sum
CP.choose_gram_sum._proof_1
CP.choose_gram_sum._proof_2
CP.choose_gram_sum._proof_3
CP.coeff_one_sub_X_pow
CP.det_G
CP.det_U
CP.h
CP.h_coeff
CP.h_coeff_palindrome
CP.h_coeff_palindrome._proof_1
CP.h_coeff_palindrome._proof_2
CP.h_coeff_palindrome._proof_3
CP.h_denominator_pos
CP.h_denominator_pos._proof_1
CP.h_natDegree_lt
CP.h_natDegree_lt._proof_1
CP.h_natDegree_lt._proof_2
CP.h_one
CP.h_two
CP.inverse_from_descent
CP.inverse_from_descent._proof_1
CP.jMatrix
CP.mul_R_apply
CP.normalized_coeff_factorial
CP.normalized_coeff_factorial._proof_1
CP.normalized_coeff_factorial._proof_2
CP.normalized_coeff_factorial._proof_3
CP.normalized_coeff_factorial._proof_4
CP.normalized_coeff_factorial._proof_5
CP.normalized_coeff_factorial._proof_6
CP.omega
CP.recurrence_certificate
CP.rho
CP.rho_ne_one
CP.rho_ne_zero
CP.rho_rho
CP.signDiagonal
CP.tau
CP.tau_rho


==> anc/colomo-pronko-lean/audit/public-release/even-core-axioms.log <==
'CP.Kernel.G_cMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_mul_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_inverse_eq_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
CP.Kernel.omega_mul_J_sub_C (N : ℕ) (hN : 1 ≤ N) : CP.omega (2 * N) * (CP.jMatrix (2 * N) - CP.Kernel.cMatrix N) = 1
CP.Kernel.omega_inverse_eq_J_sub_C (N : ℕ) (hN : 1 ≤ N) :
  (CP.omega (2 * N))⁻¹ = CP.jMatrix (2 * N) - CP.Kernel.cMatrix N
'CP.Connection.det_H' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/colomo-pronko-lean/audit/public-release/lake-build.log <==
ℹ [1/1] Ran CPFiniteAlgebra/checked
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial.lean:104:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Polynomial
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/BinomialMatrices.lean:84:53: warning: try 'simp' instead of 'simpa'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/BinomialMatrices.lean:227:53: warning: try 'simp' instead of 'simpa'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/BinomialMatrices.lean:301:27: warning: try 'simp' instead of 'simpa'
note: this linter can be disabled with `set_option linter.unnecessarySimpa false`

info: kernel checked CP.BinomialMatrices
info: kernel checked CP.BinomialMatrices.Truncation
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/BinomialMatrices/KernelTruncation.lean:20:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.BinomialMatrices.KernelTruncation
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Fractional.lean:228:37: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Fractional.lean:490:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Fractional.lean:511:78: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Fractional.lean:514:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Polynomial.Fractional
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:56:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:100:39: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:100:53: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:100:67: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:118:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:249:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:254:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:259:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:264:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:269:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:274:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Recurrence.lean:279:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Polynomial.Recurrence
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:30:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:59:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
Try this: ring_nf
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:69:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:70:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:78:4: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Polynomial/Adjacent.lean:111:6: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Polynomial.Adjacent
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Univariate.lean:40:17: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Univariate.lean:73:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Univariate.lean:81:2: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Kernel.Univariate
info: kernel checked CP.Kernel.Transport
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Theta.lean:7:67: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Theta.lean:60:65: warning: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Theta.lean:60:65: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`

info: kernel checked CP.Kernel.Theta
info: kernel checked CP.Kernel.Bivariate
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Roots.lean:67:63: warning: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Roots.lean:67:63: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Roots.lean:82:53: warning: 'ring' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Roots.lean:82:53: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Roots.lean:94:50: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Kernel.Roots
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Bidegree.lean:69:54: warning: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Bidegree.lean:69:54: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`

info: kernel checked CP.Kernel.Bidegree
info: kernel checked CP.Kernel.Reflection
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/ReflectionIdentity.lean:105:73: warning: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/ReflectionIdentity.lean:105:73: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`

info: kernel checked CP.Kernel.ReflectionIdentity
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/ActualC.lean:238:73: warning: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/ActualC.lean:238:73: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`

info: kernel checked CP.Kernel.ActualC
info: kernel checked CP.Kernel.CReflection
info: kernel checked CP.Kernel.DescentAlgebra
info: kernel checked CP.Kernel.SeriesCoefficients
info: kernel checked CP.EvenBridge
info: kernel checked CP.Kernel.ExactTruncation
info: kernel checked CP.Kernel.EvenInverse
info: kernel checked CP.OddBridge
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Odd/Lift.lean:47:70: warning: 'norm_num' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Kernel/Odd/Lift.lean:47:70: warning: this tactic is never executed
note: this linter can be disabled with `set_option linter.unreachableTactic false`

info: kernel checked CP.Kernel.Odd.Lift
info: kernel checked CP.Kernel.Odd.KernelLift
info: kernel checked CP.Kernel.Odd.Upgrade
info: kernel checked CP.Kernel.Odd.NullPolynomial
info: kernel checked CP.Kernel.Odd.NullSubstitution
info: kernel checked CP.Kernel.Odd.SigmaSeries
info: kernel checked CP.Kernel.Odd.NullVector
info: kernel checked CP.Kernel.Odd.Projection
info: kernel checked CP.Kernel.Odd.Nullspace
info: kernel checked CP.BlockElimination
info: kernel checked CP.FiniteBridge
info: kernel checked CP.Connection.Coordinates
info: kernel checked CP.Connection.BinomialBlocks
info: kernel checked CP.Connection.EvenFold
info: Try this: abel_nf
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Connection/CandidateCongruence.lean:92:2: warning: 'congr 1' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Connection/CandidateCongruence.lean:92:10: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Connection/CandidateCongruence.lean:92:27: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Connection.CandidateCongruence
info: kernel checked CP.Connection.EvenElimination
info: CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Connection/EvenGram.lean:96:23: warning: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice
note: this linter can be disabled with `set_option linter.unnecessarySeqFocus false`

info: kernel checked CP.Connection.EvenGram
info: kernel checked CP.Connection.EvenNative
info: kernel checked CP.Connection.OddFold
info: kernel checked CP.Connection.OddInverseFold
info: Try this: abel_nf
CP_PUBLICATION_PROJECT/LEAN_PUBLIC_RELEASE/./CP/Connection/OddCandidate.lean:103:2: warning: 'congr 1' tactic does nothing
note: this linter can be disabled with `set_option linter.unusedTactic false`

info: kernel checked CP.Connection.OddCandidate
info: kernel checked CP.Connection.OddNormalization
info: kernel checked CP.Connection.OddGram
info: kernel checked CP.Connection.OddConnection
info: kernel checked CP.Normalization.DiagonalBridge
info: kernel checked CP.Normalization.OddBorder
info: kernel checked CP.Normalization.Scalar
info: kernel checked CP.StageOne
info: kernel checked CP
info: CP.Fractional.fractional_substitution (m : ℕ) (hm : 1 ≤ m) (t : ℚ) (ht : t ≠ 1) :
  CP.Fractional.phi m t =
    (1 - t) ^ m * Polynomial.eval t (CP.h m) +
      (-1) ^ (m - 1) * t ^ (2 * m - 1) / (1 - t) ^ (m - 1) * Polynomial.eval (1 - t) (CP.h m)
CP.Recurrence.three_term_recurrence {m : ℕ} (hm : 3 ≤ m) :
  Polynomial.C (CP.b (m - 1) / CP.b m) * (Polynomial.X - 1) ^ 2 * CP.h m =
    Polynomial.X ^ 2 * CP.h (m - 2) +
      Polynomial.C (1 / 2) * ((Polynomial.X - 2) * (Polynomial.X + 1) * (2 * Polynomial.X - 1)) * CP.h (m - 1)
CP.Adjacent.adjacent_pair {m : ℕ} (hm : 2 ≤ m) {z : ℚ} (hz : z ≠ 0) (hz1 : z ≠ 1) :
  Polynomial.eval (CP.rho z) (CP.h m) * Polynomial.eval z (CP.h (m - 1)) +
      (z - 1) ^ 2 / z * Polynomial.eval z (CP.h m) * Polynomial.eval (CP.rho z) (CP.h (m - 1)) =
    CP.b m * z ^ (m - 2) * (z ^ 2 - z + 1)
'CP.R_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_R_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_transpose' depends on axioms: [propext, Quot.sound]
'CP.U_diag' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.U_below' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_above' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.coeff_one_sub_X_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signed_row_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.choose_gram_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.T_mul_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.K_sub_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_eq_signed_T_R' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_U' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.bRow_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.bRow_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.B_mul_T' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.K_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signDiagonal_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.signDiagonal_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_signed_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_inverse_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.G_inverse_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.blocks_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.blocks_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.elimination_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.elimination_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.even_elimination_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.inverse_from_descent' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.inverse_from_descent_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_ne_zero_from_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selection_compress' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_diagonal_add_back' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selection_intertwine' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.selected_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.front_upper_support' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_front_unit_upper' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.det_front_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_transpose_alternating' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_sandwich_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_left_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rank_liftQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.R_liftQ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.liftQ_omega' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.delete_mul_of_zero_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.deleted_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.projected_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_outer' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_mulVec' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.mul_centerProjection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.outer_mul_projection_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centerProjection_transpose' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centered_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.centered_deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.recurrence_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.g_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_initial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_explicit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.W_to_L' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Adjacent.adjacent_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chuSum_edge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.finite_chu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_succ_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.chu_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_chu_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_term_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.hyperOp_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_hyperOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gauge_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_hyperOp' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_subst_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_subst_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_coeff_vanish' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.reflect_h' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.one_sub_X_pow_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.reflect_one_sub_X_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_decomposition' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.gap_truncation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_comp_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_term_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.subst_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.h_eval_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substPoly_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_substitution' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.fractional_truncation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Fractional.substitution_denominator_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_order' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.lowRange_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.denominator_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_u1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.coeff_down_order_general' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_u2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v1' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_v3' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_w2' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.beta_previous' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.ratio_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.low_coeff_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.shifted_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.cubic_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recLeft_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.recRight_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_large' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence_four' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.normalized_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Recurrence.three_term_recurrence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_two' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_denominator_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_natDegree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.h_coeff_palindrome' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.b_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.normalized_coeff_factorial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.beta_succ_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_ne_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.rho_order_three' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.tau_rho' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.casoratian_step' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.plucker' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.recurrence_certificate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomial_eq_of_eval_off' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.h_reciprocal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.one_add_X_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.u_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.v_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.u_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.v_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.homogeneous_h_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_theta' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uvStar_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_theta_parity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.vStar_theta_parity' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.one_add_X_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_star_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_u_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_v_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_uStar_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_vStar_eval₂' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_comp_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.h_reciprocal_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_u_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_v_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.epsilon_sq' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.theta_involution' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_theta_u' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigma_theta_v' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_primitive' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.primitive_dvd_of_fraction_dvd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.eval_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.eval_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.diagonal_factor_dvd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.coeffToField_eq_eval' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_one_add_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_quadratic_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_first_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_second_pair_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_diagonal_field' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_field_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.field_three_roots_distinct' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_pNumerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_mul_pKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.inX_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.inY_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_sub_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pair_factor_degrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.fNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_fNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_pNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_pKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_reflect_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_sub' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_scalar' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_separated' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_coeff_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_firstBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_secondBracket' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.bracket_degree_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.fNumerator_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_monomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_one_product' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_pair_factors' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pair_factors_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.tail_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pNumerator_reflect_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pKernel_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.antiDiagonalPolynomial_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.pMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_add' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_eq_pow' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.positive_power_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_cancel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_one_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.transformed_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_mulVec_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.signed_vandermonde' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.sum_fin_le' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.conjugateCandidate_mul_G' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_R_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.G_R_inverse_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.negPower_coeff_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.geometricColumn_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rescaled_geometric_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.rationalKernel_coeff_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Series.even_G_R_inverse_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_inX' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_inY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_xx' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_yy' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.evalXY_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_eval_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_first_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_second_root' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.beval_eq_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_of_roots' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_dvd_cNumerator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_mul_cKernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_swap' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swap_cKernel_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_alternant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflect_starAlternant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternant_degrees' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.c_tail_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.reflectXY_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.c_tail_reflect_second' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.denominator_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cNumerator_sigma' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_sigma_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_expansion' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.substitutedSeries_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_cMatrix_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_cMatrix_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.remainder_coeff_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.hom_evalXY' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.seriesToField_injective' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_denominator_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_denominator_unit' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.kernelSeries_denominator' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cKernel_series_low_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.j_sub_c_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_jMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.cp_descent' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_mul_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_inverse_eq_J_sub_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_vector' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_eq_span' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_kernel_finrank' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_odd_rank' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_binomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_inverse_gram_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_inverse_lift_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.column_degree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.swapXY_twice' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.row_degree_lt' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.lifted_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_column' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.kernelMatrix_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.boundary_kernel_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.oMatrix_lift' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.sigmaPullback_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.polynomialSeries_inX_coeff' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_vector_series' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shifted_h_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shiftedP_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.uStar_eq_shift_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_factor' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_eval_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.shiftedP_eval_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuPolynomial_eval_neg_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternating_dot_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.alternating_dot_nu_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_symmetric' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_left_omega_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.liftQ_transpose_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_gammaOdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_omega' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.odd_deleted_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.odd_deleted_mul_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.normalizedP_fractional' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_sigma_polynomial' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_center_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.jMatrix_lift_update' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_eq_lift_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.gammaOdd_alternating' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.lift_omega_gammaOdd' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_X' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.univariateSeries_C' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nu_series_exact' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.G_nu' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.nuImage_reversal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Kernel.omega_nu_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.LL_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.LR_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.RL_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.RR_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gram_normalization' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gram_normalization_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_RR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_LR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_RL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_LL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeD_inverseGram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeD_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenEliminated_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenEliminated_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_baseL_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_candidate_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_candidate_tail_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.B_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_LL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_LR' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_below' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.H0_diagonal' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.det_H0' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.B_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connectionB_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_G_gram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_G_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.pairedEquiv_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.pairedEquiv_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.tailFirstEquiv_left_val' depends on axioms: [propext, Quot.sound]
'CP.Connection.tailFirstEquiv_right_val' depends on axioms: [propext, Quot.sound]
'CP.Connection.LL_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.LR_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.RL_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.RR_blocks' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_reconstruct' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_transpose' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_mul' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_add' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_sub' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_neg' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_one' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_even_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.paired_R_even' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_anti_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenGamma_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenGamma_anti' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.paired_omega_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.evenX_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueD_eq_freeD_add_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.connection_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.head_diagonal_after_tailFirst' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.head_diagonal_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.blocks_add' depends on axioms: [propext, Quot.sound]
'CP.Connection.blocks_sub' depends on axioms: [propext, Quot.sound]
'CP.Connection.even_baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_tailFirst_LL' depends on axioms: [propext, Quot.sound]
'CP.Connection.trueD_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_connection_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.gammaOdd_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_reflection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_skew' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddCenter_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.nu_rev_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oMatrix_center_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.projected_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueOddS_projected_fold' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddPair_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddPair_right' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddPair_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.odd_sum' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddLeft_ne_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLeft_ne_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLeft_inj' depends on axioms: [propext, Quot.sound]
'CP.Connection.centeredGammaOdd_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.centeredGammaOdd_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_fold_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_fold_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddX_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueOddS_eq_free_add_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddLower_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddLower_center' depends on axioms: [propext, Quot.sound]
'CP.Connection.oddE_mul_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_castSucc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_last' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.omega_reflection_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.base_core_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_omega_coordinate' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddPair_rev' depends on axioms: [propext, Quot.sound]
'CP.Connection.odd_baseL_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddEliminated_right_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddEliminated_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_center_row' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddZ_mul_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddE_transpose_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.mul_oddCorrection_apply' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.inverseGram_odd_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_entry' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_inverseGram' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.freeOddS_congruence' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_baseL_det_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_candidate_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_candidate_tail_formula' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_connection' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_connection_native' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.candidate_add_back' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.reversed_front_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.candidate_tail_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_LL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_Lc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_cL' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_cc' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.borderTail_left' depends on axioms: [propext, Quot.sound]
'CP.Connection.borderTail_last' depends on axioms: [propext, Quot.sound]
'CP.Connection.trueE_tail_blocks' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.det_oddAlpha' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.oddAlpha_inverse' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_tail_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.tailDiagonal_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.kernelTail_zero' depends on axioms: [propext, Quot.sound]
'CP.Connection.borderTail_zero' depends on axioms: [propext, Quot.sound]
'CP.Connection.even_scalar_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_scalar_relation' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.trueE_det' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_relative_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_relative_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_bordered_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.asmProduct_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_scalar_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_scalar_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.even_bridge_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.Connection.odd_bridge_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.even_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.odd_finite_bridge' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.even_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
'CP.StageOne.odd_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
CP.Kernel.omega_mul_J_sub_C (N : ℕ) (hN : 1 ≤ N) : CP.omega (2 * N) * (CP.jMatrix (2 * N) - CP.Kernel.cMatrix N) = 1
CP.Kernel.omega_inverse_eq_J_sub_C (N : ℕ) (hN : 1 ≤ N) :
  (CP.omega (2 * N))⁻¹ = CP.jMatrix (2 * N) - CP.Kernel.cMatrix N
CP.StageOne.even_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
  (CP.K (2 * N) - CP.tailDiagonal (2 * N) s).det =
    (CP.K (2 * N) - CP.tailDiagonal (2 * N) N).det *
      ((CP.Connection.trueD N).submatrix ⇑(CP.Connection.kernelTail N s hs) ⇑(CP.Connection.kernelTail N s hs)).det
CP.StageOne.odd_finite_bridge (N : ℕ) (hN : 1 ≤ N) (s : ℕ) (hs : s ≤ N) :
  (CP.K (2 * N + 1) - CP.tailDiagonal (2 * N + 1) s).det =
    (CP.K (2 * N + 1) - CP.tailDiagonal (2 * N + 1) N).det / CP.Kernel.nu N (CP.Connection.oddCenter N) *
      ((CP.Connection.trueE N).submatrix ⇑(CP.Connection.borderTail N s hs) ⇑(CP.Connection.borderTail N s hs)).det
CP.StageOne.even_normalized (N : ℕ) (hN : 1 ≤ N) (h : CP.Connection.EvenNormalizationInput N) (s : ℕ) (hs : s ≤ N) :
  (CP.K (2 * N) - CP.tailDiagonal (2 * N) s).det =
    CP.Connection.asmProduct N ^ 2 *
      ((CP.Connection.trueD N).submatrix ⇑(CP.Connection.kernelTail N s hs) ⇑(CP.Connection.kernelTail N s hs)).det
CP.StageOne.odd_normalized (N : ℕ) (hN : 1 ≤ N) (h : CP.Connection.OddNormalizationInput N) (s : ℕ) (hs : s ≤ N) :
  (CP.K (2 * N + 1) - CP.tailDiagonal (2 * N + 1) s).det =
    CP.Connection.asmProduct N ^ 2 *
      ((CP.Connection.trueE N).submatrix ⇑(CP.Connection.borderTail N s hs) ⇑(CP.Connection.borderTail N s hs)).det
structure CP.Connection.EvenNormalizationInput (N : ℕ) : Prop
number of parameters: 1
fields:
  CP.Connection.EvenNormalizationInput.candidate_total : (CP.K (N + N)).det = CP.Connection.asmProduct (N + N)
  CP.Connection.EvenNormalizationInput.unfrozen_true : CP.Connection.asmProduct (N + N) =
      CP.Connection.asmProduct N ^ 2 * (CP.Connection.trueD N).det
constructor:
  CP.Connection.EvenNormalizationInput.mk {N : ℕ}
    (candidate_total : (CP.K (N + N)).det = CP.Connection.asmProduct (N + N))
    (unfrozen_true : CP.Connection.asmProduct (N + N) = CP.Connection.asmProduct N ^ 2 * (CP.Connection.trueD N).det) :
    CP.Connection.EvenNormalizationInput N
structure CP.Connection.OddNormalizationInput (N : ℕ) : Prop
number of parameters: 1
fields:
  CP.Connection.OddNormalizationInput.candidate_total : (CP.K (N + (N + 1))).det =
      CP.Connection.asmProduct (N + (N + 1))
  CP.Connection.OddNormalizationInput.unfrozen_true : CP.Connection.asmProduct (N + (N + 1)) =
      CP.Connection.asmProduct N ^ 2 * (CP.Connection.trueE N).det
constructor:
  CP.Connection.OddNormalizationInput.mk {N : ℕ}
    (candidate_total : (CP.K (N + (N + 1))).det = CP.Connection.asmProduct (N + (N + 1)))
    (unfrozen_true :
      CP.Connection.asmProduct (N + (N + 1)) = CP.Connection.asmProduct N ^ 2 * (CP.Connection.trueE N).det) :
    CP.Connection.OddNormalizationInput N

info: kernel checked CP.Axioms
Build completed successfully.


==> anc/colomo-pronko-lean/audit/public-release/proof-source-hash-check.json <==
{
  "source_audit_reference": "successful public-release audit from the supplied archive",
  "proof_and_build_sources_checked": 57,
  "all_match": true,
  "files": {
    "CP/Axioms.lean": {
      "expected": "c4dc9efaa312e442f107abcedac079ac83da8302822de7a8fb5e94860ca5bb64",
      "actual": "c4dc9efaa312e442f107abcedac079ac83da8302822de7a8fb5e94860ca5bb64",
      "match": true
    },
    "CP/BinomialMatrices/KernelTruncation.lean": {
      "expected": "c1b730d7415695892b2c03fae27c7f56fdaa2773ebe3c2f127bd12cefc2035f5",
      "actual": "c1b730d7415695892b2c03fae27c7f56fdaa2773ebe3c2f127bd12cefc2035f5",
      "match": true
    },
    "CP/BinomialMatrices/Truncation.lean": {
      "expected": "2e2e5c09aed5fc10d493a9316da83e0f3ebbb0ade96ac1e1f8bfe3484563f318",
      "actual": "2e2e5c09aed5fc10d493a9316da83e0f3ebbb0ade96ac1e1f8bfe3484563f318",
      "match": true
    },
    "CP/BinomialMatrices.lean": {
      "expected": "c0607abccee1fe5cf9ae867eee2bd6463d1903eeddd34fb1fdaab7734684d7cf",
      "actual": "c0607abccee1fe5cf9ae867eee2bd6463d1903eeddd34fb1fdaab7734684d7cf",
      "match": true
    },
    "CP/BlockElimination.lean": {
      "expected": "b83ced475c40ccb8ccf0af29f5a99a90b2f92f07b0aa790dd9878c10e7afb288",
      "actual": "b83ced475c40ccb8ccf0af29f5a99a90b2f92f07b0aa790dd9878c10e7afb288",
      "match": true
    },
    "CP/Connection/BinomialBlocks.lean": {
      "expected": "810b5f5583218b9d30d088a38d3a18129a58fc719ce9fcec244f2eeff5aa12d5",
      "actual": "810b5f5583218b9d30d088a38d3a18129a58fc719ce9fcec244f2eeff5aa12d5",
      "match": true
    },
    "CP/Connection/CandidateCongruence.lean": {
      "expected": "f152f2763eaf547879e4789eceb6358a5f6b1619eee9de69fd313276b4ded62c",
      "actual": "f152f2763eaf547879e4789eceb6358a5f6b1619eee9de69fd313276b4ded62c",
      "match": true
    },
    "CP/Connection/Coordinates.lean": {
      "expected": "9aaaa010d7828c41f091c20da4a1ceca51a60832d62638db385cabd417e9c72d",
      "actual": "9aaaa010d7828c41f091c20da4a1ceca51a60832d62638db385cabd417e9c72d",
      "match": true
    },
    "CP/Connection/EvenElimination.lean": {
      "expected": "ee21d0fb965715b84b7ee2c0481ce4516f9ac24e50dffd4bfd2ede36098f51fb",
      "actual": "ee21d0fb965715b84b7ee2c0481ce4516f9ac24e50dffd4bfd2ede36098f51fb",
      "match": true
    },
    "CP/Connection/EvenFold.lean": {
      "expected": "5960498c1e12478bd735ab30429c0608601b50f0e5423bace4548fe07a0b158c",
      "actual": "5960498c1e12478bd735ab30429c0608601b50f0e5423bace4548fe07a0b158c",
      "match": true
    },
    "CP/Connection/EvenGram.lean": {
      "expected": "4954645cb23da0b3ca2d9e41c7a49b1fb8a4fd2af9ad3f79d7625cfd59f37b73",
      "actual": "4954645cb23da0b3ca2d9e41c7a49b1fb8a4fd2af9ad3f79d7625cfd59f37b73",
      "match": true
    },
    "CP/Connection/EvenNative.lean": {
      "expected": "fca86b52f7682a742c52c26aa387b475f61d32aea8f47ea625acd6d330009635",
      "actual": "fca86b52f7682a742c52c26aa387b475f61d32aea8f47ea625acd6d330009635",
      "match": true
    },
    "CP/Connection/OddCandidate.lean": {
      "expected": "825e5ffe38a5c59598adfff4e74bc1926529b3a2bff1d5505759f70bf6a5a168",
      "actual": "825e5ffe38a5c59598adfff4e74bc1926529b3a2bff1d5505759f70bf6a5a168",
      "match": true
    },
    "CP/Connection/OddConnection.lean": {
      "expected": "aea252143791f0aa8618398202a82351ab9e5a2d549ce8ce0a8bdebf12b8aa02",
      "actual": "aea252143791f0aa8618398202a82351ab9e5a2d549ce8ce0a8bdebf12b8aa02",
      "match": true
    },
    "CP/Connection/OddFold.lean": {
      "expected": "8cf2f579eee7b5c63a12d327488d85004d94f0787d6f7574b2b62bf2ece969fe",
      "actual": "8cf2f579eee7b5c63a12d327488d85004d94f0787d6f7574b2b62bf2ece969fe",
      "match": true
    },
    "CP/Connection/OddGram.lean": {
      "expected": "289a37bf59a8ba8110fe1125b679ac9b97766d78cbc8df0d8bc9b89cfabda283",
      "actual": "289a37bf59a8ba8110fe1125b679ac9b97766d78cbc8df0d8bc9b89cfabda283",
      "match": true
    },
    "CP/Connection/OddInverseFold.lean": {
      "expected": "332ea5fcc27d8237a3d929b3becadc2f8c60887a5388842e8727debe7c149aad",
      "actual": "332ea5fcc27d8237a3d929b3becadc2f8c60887a5388842e8727debe7c149aad",
      "match": true
    },
    "CP/Connection/OddNormalization.lean": {
      "expected": "c98ec819380c0d8a0d28cb65148d672825f5ada3252e6cbde08bf3a03712400f",
      "actual": "c98ec819380c0d8a0d28cb65148d672825f5ada3252e6cbde08bf3a03712400f",
      "match": true
    },
    "CP/EvenBridge.lean": {
      "expected": "1044af40919bcc4e843a466cbeb28f8f4afb8f5ad351adbe8ca258b389acd971",
      "actual": "1044af40919bcc4e843a466cbeb28f8f4afb8f5ad351adbe8ca258b389acd971",
      "match": true
    },
    "CP/FiniteBridge.lean": {
      "expected": "862e787fff1c71e5623279aa6fe1cb80d76581c1af2f893cbaf791b61043188e",
      "actual": "862e787fff1c71e5623279aa6fe1cb80d76581c1af2f893cbaf791b61043188e",
      "match": true
    },
    "CP/Kernel/ActualC.lean": {
      "expected": "56ea31f21d9e5a834bff3008a9e7cbc461ecb931b41a69057154ff46992290ed",
      "actual": "56ea31f21d9e5a834bff3008a9e7cbc461ecb931b41a69057154ff46992290ed",
      "match": true
    },
    "CP/Kernel/Bidegree.lean": {
      "expected": "83b38b51b7b9c19a88a023af63760460d9f5d3da5829b245697a4b4124c92149",
      "actual": "83b38b51b7b9c19a88a023af63760460d9f5d3da5829b245697a4b4124c92149",
      "match": true
    },
    "CP/Kernel/Bivariate.lean": {
      "expected": "318f03daa416a01ef10fc69cd19a2efffa79b108101ad2110ffa5341e425afc9",
      "actual": "318f03daa416a01ef10fc69cd19a2efffa79b108101ad2110ffa5341e425afc9",
      "match": true
    },
    "CP/Kernel/CReflection.lean": {
      "expected": "b7e7dbcea3f0b5ac1009902eda7742af7d6c828db7bac8c061a5797e762bbc8d",
      "actual": "b7e7dbcea3f0b5ac1009902eda7742af7d6c828db7bac8c061a5797e762bbc8d",
      "match": true
    },
    "CP/Kernel/DescentAlgebra.lean": {
      "expected": "b2cace814a3b0439e99c0938f89ab8478e6507f28ea23c225b1c59ee738c836d",
      "actual": "b2cace814a3b0439e99c0938f89ab8478e6507f28ea23c225b1c59ee738c836d",
      "match": true
    },
    "CP/Kernel/EvenInverse.lean": {
      "expected": "e06c3b43357791a604834551928d6f7bc7d86d4b2ee63c2ed6e8d5bd3f50f586",
      "actual": "e06c3b43357791a604834551928d6f7bc7d86d4b2ee63c2ed6e8d5bd3f50f586",
      "match": true
    },
    "CP/Kernel/ExactTruncation.lean": {
      "expected": "def4b641127b49da0831ebea65e798833c7d15882b63e6a1b2884fb44b319f14",
      "actual": "def4b641127b49da0831ebea65e798833c7d15882b63e6a1b2884fb44b319f14",
      "match": true
    },
    "CP/Kernel/Odd/KernelLift.lean": {
      "expected": "15d35dbcfe5d894967c3b6b77849deb478ac8cae41de0561a9055ec2c64f9899",
      "actual": "15d35dbcfe5d894967c3b6b77849deb478ac8cae41de0561a9055ec2c64f9899",
      "match": true
    },
    "CP/Kernel/Odd/Lift.lean": {
      "expected": "1ff0e1990d03c9a5a416597bff27ab44e7625446b05fe10966be5fc412434b05",
      "actual": "1ff0e1990d03c9a5a416597bff27ab44e7625446b05fe10966be5fc412434b05",
      "match": true
    },
    "CP/Kernel/Odd/NullPolynomial.lean": {
      "expected": "9fb88d2ebc7263c6763b798fa2c25e367d9becb6547156c35e3f3984989d74b6",
      "actual": "9fb88d2ebc7263c6763b798fa2c25e367d9becb6547156c35e3f3984989d74b6",
      "match": true
    },
    "CP/Kernel/Odd/NullSubstitution.lean": {
      "expected": "522aa43d7fc58df20496cf8e941cf76a25e13cc7e9a9378338bf1a6c270679a5",
      "actual": "522aa43d7fc58df20496cf8e941cf76a25e13cc7e9a9378338bf1a6c270679a5",
      "match": true
    },
    "CP/Kernel/Odd/NullVector.lean": {
      "expected": "7584cc7a55b5fc5f5d63b1329fae777373d3d796b86d293b52942acfc7d71e56",
      "actual": "7584cc7a55b5fc5f5d63b1329fae777373d3d796b86d293b52942acfc7d71e56",
      "match": true
    },
    "CP/Kernel/Odd/Nullspace.lean": {
      "expected": "f5760d4e13cbeb50259623ecdf9a5aaa3d46de86ac03017401609c54682e2142",
      "actual": "f5760d4e13cbeb50259623ecdf9a5aaa3d46de86ac03017401609c54682e2142",
      "match": true
    },
    "CP/Kernel/Odd/Projection.lean": {
      "expected": "015dbb27899bb2a48207e1be7bebf8e66483147b12cf9b54533cb9f168ae9055",
      "actual": "015dbb27899bb2a48207e1be7bebf8e66483147b12cf9b54533cb9f168ae9055",
      "match": true
    },
    "CP/Kernel/Odd/SigmaSeries.lean": {
      "expected": "fb8ad722f379af3a6330595617a8b848f5635a4cd76edfc796996a9820feab1d",
      "actual": "fb8ad722f379af3a6330595617a8b848f5635a4cd76edfc796996a9820feab1d",
      "match": true
    },
    "CP/Kernel/Odd/Upgrade.lean": {
      "expected": "700e059a265feaa4aed3357f7a9175ade8453f7ca695f96e955a7cbb09ab8615",
      "actual": "700e059a265feaa4aed3357f7a9175ade8453f7ca695f96e955a7cbb09ab8615",
      "match": true
    },
    "CP/Kernel/Reflection.lean": {
      "expected": "ff54fc253d5bdc532368faba78d6c88b5f2b3a015c2aacea248db64278663481",
      "actual": "ff54fc253d5bdc532368faba78d6c88b5f2b3a015c2aacea248db64278663481",
      "match": true
    },
    "CP/Kernel/ReflectionIdentity.lean": {
      "expected": "6336ad20fde69eb987e749c61545ce04e00ee46b7f4b2f9e3e1f1740d0f556cb",
      "actual": "6336ad20fde69eb987e749c61545ce04e00ee46b7f4b2f9e3e1f1740d0f556cb",
      "match": true
    },
    "CP/Kernel/Roots.lean": {
      "expected": "5f170f094962668644bf17f5d68db70baf1f3792b7eb264e33bf0839f19ff85a",
      "actual": "5f170f094962668644bf17f5d68db70baf1f3792b7eb264e33bf0839f19ff85a",
      "match": true
    },
    "CP/Kernel/SeriesCoefficients.lean": {
      "expected": "6d20d6c4aedac53efd9d7e4ac197bbab4313e614f15958ce08f525117eab3c2d",
      "actual": "6d20d6c4aedac53efd9d7e4ac197bbab4313e614f15958ce08f525117eab3c2d",
      "match": true
    },
    "CP/Kernel/Theta.lean": {
      "expected": "57726d41b1f0723f4160d8142ce0c9622fa71b3cb1b417012b8cba62014f0217",
      "actual": "57726d41b1f0723f4160d8142ce0c9622fa71b3cb1b417012b8cba62014f0217",
      "match": true
    },
    "CP/Kernel/Transport.lean": {
      "expected": "34f6d889610328bcffbcca45564061ef90e08da7977b077c0f9dae5bc7a195a3",
      "actual": "34f6d889610328bcffbcca45564061ef90e08da7977b077c0f9dae5bc7a195a3",
      "match": true
    },
    "CP/Kernel/Univariate.lean": {
      "expected": "a666419d363efda36e478f8acde4bdbbe643170f646e6041aa75ed8c093a2e02",
      "actual": "a666419d363efda36e478f8acde4bdbbe643170f646e6041aa75ed8c093a2e02",
      "match": true
    },
    "CP/Normalization/DiagonalBridge.lean": {
      "expected": "4cfe0ee826cfc7c336dab2ed98f307a21a631fb9693a49a3e30f5bfb0f532c7b",
      "actual": "4cfe0ee826cfc7c336dab2ed98f307a21a631fb9693a49a3e30f5bfb0f532c7b",
      "match": true
    },
    "CP/Normalization/OddBorder.lean": {
      "expected": "62a6a6d6f7c28ef66618d864f29c8426ab6c6a1cf33cdbdd03f5535e27ab378e",
      "actual": "62a6a6d6f7c28ef66618d864f29c8426ab6c6a1cf33cdbdd03f5535e27ab378e",
      "match": true
    },
    "CP/Normalization/Scalar.lean": {
      "expected": "a3ab50e1a2a30b905b14fa437f92a25dd30f8881006f90e9859e2e0cbfa7770e",
      "actual": "a3ab50e1a2a30b905b14fa437f92a25dd30f8881006f90e9859e2e0cbfa7770e",
      "match": true
    },
    "CP/OddBridge.lean": {
      "expected": "8283eb40747613214748b6e54a4a616d76bc3228b3ee13b1c9050efadee822ed",
      "actual": "8283eb40747613214748b6e54a4a616d76bc3228b3ee13b1c9050efadee822ed",
      "match": true
    },
    "CP/Polynomial/Adjacent.lean": {
      "expected": "8bb0a3a2c752c0527e5be2a2fce279ff02005faa39acf39b662a8ccae0c2afc1",
      "actual": "8bb0a3a2c752c0527e5be2a2fce279ff02005faa39acf39b662a8ccae0c2afc1",
      "match": true
    },
    "CP/Polynomial/Fractional.lean": {
      "expected": "730e7ec032b1d5296d6b490edec3fb7c34325699f883b7d07d75ab10c87d0b7e",
      "actual": "730e7ec032b1d5296d6b490edec3fb7c34325699f883b7d07d75ab10c87d0b7e",
      "match": true
    },
    "CP/Polynomial/Recurrence.lean": {
      "expected": "c189c2daecd12b95b53c8e1663d05b42631bc63ae24fa48bd837f1fc4f2d5def",
      "actual": "c189c2daecd12b95b53c8e1663d05b42631bc63ae24fa48bd837f1fc4f2d5def",
      "match": true
    },
    "CP/Polynomial.lean": {
      "expected": "d46f16734ee4d7bd7ef0a4725d6be525ec5e32f7e94eddee7b5ac1e289fcd256",
      "actual": "d46f16734ee4d7bd7ef0a4725d6be525ec5e32f7e94eddee7b5ac1e289fcd256",
      "match": true
    },
    "CP/StageOne.lean": {
      "expected": "db8239ef7e643dbb9d8313e59fabb9b91a3eb28bdf217903576c4c6f6bda702d",
      "actual": "db8239ef7e643dbb9d8313e59fabb9b91a3eb28bdf217903576c4c6f6bda702d",
      "match": true
    },
    "CP.lean": {
      "expected": "fb873313fdb16a20bfa572478673255a94ec559ce992f87ef0fed0a49d9332de",
      "actual": "fb873313fdb16a20bfa572478673255a94ec559ce992f87ef0fed0a49d9332de",
      "match": true
    },
    "lakefile.lean": {
      "expected": "5b5e9480cb56e291181b01e07350285dcfd6c150b012e733e984e8a86d6205c1",
      "actual": "5b5e9480cb56e291181b01e07350285dcfd6c150b012e733e984e8a86d6205c1",
      "match": true
    },
    "tools/Dependencies.lean": {
      "expected": "bb6eef1991a44d8895e1080b1deb18f1ecffca91e470919742046f96ad21cc53",
      "actual": "bb6eef1991a44d8895e1080b1deb18f1ecffca91e470919742046f96ad21cc53",
      "match": true
    },
    "tools/EvenCoreAudit.lean": {
      "expected": "d1e0538f20e3229eaf35790b79b7ccb0a05d39117d437b79f99c488802d389d1",
      "actual": "d1e0538f20e3229eaf35790b79b7ccb0a05d39117d437b79f99c488802d389d1",
      "match": true
    },
    "tools/frontend.lean": {
      "expected": "ecb3e6f18883b1f2de5ff01e1893783f1cad5c49bc234ec92aa7ac62460fdb8e",
      "actual": "ecb3e6f18883b1f2de5ff01e1893783f1cad5c49bc234ec92aa7ac62460fdb8e",
      "match": true
    }
  }
}


==> anc/colomo-pronko-lean/audit/public-release/source-sha256.txt <==
c4dc9efaa312e442f107abcedac079ac83da8302822de7a8fb5e94860ca5bb64  CP/Axioms.lean
c1b730d7415695892b2c03fae27c7f56fdaa2773ebe3c2f127bd12cefc2035f5  CP/BinomialMatrices/KernelTruncation.lean
2e2e5c09aed5fc10d493a9316da83e0f3ebbb0ade96ac1e1f8bfe3484563f318  CP/BinomialMatrices/Truncation.lean
c0607abccee1fe5cf9ae867eee2bd6463d1903eeddd34fb1fdaab7734684d7cf  CP/BinomialMatrices.lean
b83ced475c40ccb8ccf0af29f5a99a90b2f92f07b0aa790dd9878c10e7afb288  CP/BlockElimination.lean
810b5f5583218b9d30d088a38d3a18129a58fc719ce9fcec244f2eeff5aa12d5  CP/Connection/BinomialBlocks.lean
f152f2763eaf547879e4789eceb6358a5f6b1619eee9de69fd313276b4ded62c  CP/Connection/CandidateCongruence.lean
9aaaa010d7828c41f091c20da4a1ceca51a60832d62638db385cabd417e9c72d  CP/Connection/Coordinates.lean
ee21d0fb965715b84b7ee2c0481ce4516f9ac24e50dffd4bfd2ede36098f51fb  CP/Connection/EvenElimination.lean
5960498c1e12478bd735ab30429c0608601b50f0e5423bace4548fe07a0b158c  CP/Connection/EvenFold.lean
4954645cb23da0b3ca2d9e41c7a49b1fb8a4fd2af9ad3f79d7625cfd59f37b73  CP/Connection/EvenGram.lean
fca86b52f7682a742c52c26aa387b475f61d32aea8f47ea625acd6d330009635  CP/Connection/EvenNative.lean
825e5ffe38a5c59598adfff4e74bc1926529b3a2bff1d5505759f70bf6a5a168  CP/Connection/OddCandidate.lean
aea252143791f0aa8618398202a82351ab9e5a2d549ce8ce0a8bdebf12b8aa02  CP/Connection/OddConnection.lean
8cf2f579eee7b5c63a12d327488d85004d94f0787d6f7574b2b62bf2ece969fe  CP/Connection/OddFold.lean
289a37bf59a8ba8110fe1125b679ac9b97766d78cbc8df0d8bc9b89cfabda283  CP/Connection/OddGram.lean
332ea5fcc27d8237a3d929b3becadc2f8c60887a5388842e8727debe7c149aad  CP/Connection/OddInverseFold.lean
c98ec819380c0d8a0d28cb65148d672825f5ada3252e6cbde08bf3a03712400f  CP/Connection/OddNormalization.lean
1044af40919bcc4e843a466cbeb28f8f4afb8f5ad351adbe8ca258b389acd971  CP/EvenBridge.lean
862e787fff1c71e5623279aa6fe1cb80d76581c1af2f893cbaf791b61043188e  CP/FiniteBridge.lean
56ea31f21d9e5a834bff3008a9e7cbc461ecb931b41a69057154ff46992290ed  CP/Kernel/ActualC.lean
83b38b51b7b9c19a88a023af63760460d9f5d3da5829b245697a4b4124c92149  CP/Kernel/Bidegree.lean
318f03daa416a01ef10fc69cd19a2efffa79b108101ad2110ffa5341e425afc9  CP/Kernel/Bivariate.lean
b7e7dbcea3f0b5ac1009902eda7742af7d6c828db7bac8c061a5797e762bbc8d  CP/Kernel/CReflection.lean
b2cace814a3b0439e99c0938f89ab8478e6507f28ea23c225b1c59ee738c836d  CP/Kernel/DescentAlgebra.lean
e06c3b43357791a604834551928d6f7bc7d86d4b2ee63c2ed6e8d5bd3f50f586  CP/Kernel/EvenInverse.lean
def4b641127b49da0831ebea65e798833c7d15882b63e6a1b2884fb44b319f14  CP/Kernel/ExactTruncation.lean
15d35dbcfe5d894967c3b6b77849deb478ac8cae41de0561a9055ec2c64f9899  CP/Kernel/Odd/KernelLift.lean
1ff0e1990d03c9a5a416597bff27ab44e7625446b05fe10966be5fc412434b05  CP/Kernel/Odd/Lift.lean
9fb88d2ebc7263c6763b798fa2c25e367d9becb6547156c35e3f3984989d74b6  CP/Kernel/Odd/NullPolynomial.lean
522aa43d7fc58df20496cf8e941cf76a25e13cc7e9a9378338bf1a6c270679a5  CP/Kernel/Odd/NullSubstitution.lean
7584cc7a55b5fc5f5d63b1329fae777373d3d796b86d293b52942acfc7d71e56  CP/Kernel/Odd/NullVector.lean
f5760d4e13cbeb50259623ecdf9a5aaa3d46de86ac03017401609c54682e2142  CP/Kernel/Odd/Nullspace.lean
015dbb27899bb2a48207e1be7bebf8e66483147b12cf9b54533cb9f168ae9055  CP/Kernel/Odd/Projection.lean
fb8ad722f379af3a6330595617a8b848f5635a4cd76edfc796996a9820feab1d  CP/Kernel/Odd/SigmaSeries.lean
700e059a265feaa4aed3357f7a9175ade8453f7ca695f96e955a7cbb09ab8615  CP/Kernel/Odd/Upgrade.lean
ff54fc253d5bdc532368faba78d6c88b5f2b3a015c2aacea248db64278663481  CP/Kernel/Reflection.lean
6336ad20fde69eb987e749c61545ce04e00ee46b7f4b2f9e3e1f1740d0f556cb  CP/Kernel/ReflectionIdentity.lean
5f170f094962668644bf17f5d68db70baf1f3792b7eb264e33bf0839f19ff85a  CP/Kernel/Roots.lean
6d20d6c4aedac53efd9d7e4ac197bbab4313e614f15958ce08f525117eab3c2d  CP/Kernel/SeriesCoefficients.lean
57726d41b1f0723f4160d8142ce0c9622fa71b3cb1b417012b8cba62014f0217  CP/Kernel/Theta.lean
34f6d889610328bcffbcca45564061ef90e08da7977b077c0f9dae5bc7a195a3  CP/Kernel/Transport.lean
a666419d363efda36e478f8acde4bdbbe643170f646e6041aa75ed8c093a2e02  CP/Kernel/Univariate.lean
4cfe0ee826cfc7c336dab2ed98f307a21a631fb9693a49a3e30f5bfb0f532c7b  CP/Normalization/DiagonalBridge.lean
62a6a6d6f7c28ef66618d864f29c8426ab6c6a1cf33cdbdd03f5535e27ab378e  CP/Normalization/OddBorder.lean
a3ab50e1a2a30b905b14fa437f92a25dd30f8881006f90e9859e2e0cbfa7770e  CP/Normalization/Scalar.lean
8283eb40747613214748b6e54a4a616d76bc3228b3ee13b1c9050efadee822ed  CP/OddBridge.lean
8bb0a3a2c752c0527e5be2a2fce279ff02005faa39acf39b662a8ccae0c2afc1  CP/Polynomial/Adjacent.lean
730e7ec032b1d5296d6b490edec3fb7c34325699f883b7d07d75ab10c87d0b7e  CP/Polynomial/Fractional.lean
c189c2daecd12b95b53c8e1663d05b42631bc63ae24fa48bd837f1fc4f2d5def  CP/Polynomial/Recurrence.lean
d46f16734ee4d7bd7ef0a4725d6be525ec5e32f7e94eddee7b5ac1e289fcd256  CP/Polynomial.lean
db8239ef7e643dbb9d8313e59fabb9b91a3eb28bdf217903576c4c6f6bda702d  CP/StageOne.lean
fb873313fdb16a20bfa572478673255a94ec559ce992f87ef0fed0a49d9332de  CP.lean
7163e38a2a3814f8e6231743db6f7b25497a41a2cdb3ab2fdd171c4652e86606  lake-manifest.json
5b5e9480cb56e291181b01e07350285dcfd6c150b012e733e984e8a86d6205c1  lakefile.lean
55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea  lean-toolchain
bb6eef1991a44d8895e1080b1deb18f1ecffca91e470919742046f96ad21cc53  tools/Dependencies.lean
d1e0538f20e3229eaf35790b79b7ccb0a05d39117d437b79f99c488802d389d1  tools/EvenCoreAudit.lean
ecb3e6f18883b1f2de5ff01e1893783f1cad5c49bc234ec92aa7ac62460fdb8e  tools/frontend.lean
2a7ddcb7eb59ba86dfb60750c867b364a3d426d1bd387c764ef6b4794eb657f7  tools/release_audit.py
97dfd6ee70b0de8f83a8ef01164d5d72ca2f3f26d5e719a9458dadc330c2a90b  tools/source_hashes.py


==> anc/colomo-pronko-lean/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "CPFiniteAlgebra",
  "lakeDir": ".lake"
}

==> anc/colomo-pronko-lean/lakefile.lean <==
import Lake
open Lake DSL
package CPFiniteAlgebra where
  version := v!"0.1.0"
require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "c44e0c8ee63ca166450922a373c7409c5d26b00b"
lean_lib CP

/-- Check every project module through the official Lean frontend with trustLevel = 0.
This avoids executable-location discovery in restricted process namespaces.
Each source is checked in a fresh process; an error fails the build. -/
@[default_target]
target checked pkg : Unit := do
  let env ← getAugmentedEnv
  let lakeEnv ← getLakeEnv
  let mods := #["CP.Polynomial", "CP.BinomialMatrices", "CP.BinomialMatrices.Truncation", "CP.BinomialMatrices.KernelTruncation", "CP.Polynomial.Fractional",
    "CP.Polynomial.Recurrence", "CP.Polynomial.Adjacent", "CP.Kernel.Univariate", "CP.Kernel.Transport", "CP.Kernel.Theta", "CP.Kernel.Bivariate", "CP.Kernel.Roots", "CP.Kernel.Bidegree", "CP.Kernel.Reflection", "CP.Kernel.ReflectionIdentity", "CP.Kernel.ActualC", "CP.Kernel.CReflection", "CP.Kernel.DescentAlgebra", "CP.Kernel.SeriesCoefficients", "CP.EvenBridge", "CP.Kernel.ExactTruncation", "CP.Kernel.EvenInverse",
    "CP.OddBridge", "CP.Kernel.Odd.Lift", "CP.Kernel.Odd.KernelLift", "CP.Kernel.Odd.Upgrade", "CP.Kernel.Odd.NullPolynomial", "CP.Kernel.Odd.NullSubstitution", "CP.Kernel.Odd.SigmaSeries", "CP.Kernel.Odd.NullVector", "CP.Kernel.Odd.Projection", "CP.Kernel.Odd.Nullspace", "CP.BlockElimination", "CP.FiniteBridge", "CP.Connection.Coordinates", "CP.Connection.BinomialBlocks", "CP.Connection.EvenFold", "CP.Connection.CandidateCongruence", "CP.Connection.EvenElimination", "CP.Connection.EvenGram", "CP.Connection.EvenNative", "CP.Connection.OddFold", "CP.Connection.OddInverseFold", "CP.Connection.OddCandidate", "CP.Connection.OddNormalization", "CP.Connection.OddGram", "CP.Connection.OddConnection", "CP.Normalization.DiagonalBridge", "CP.Normalization.OddBorder", "CP.Normalization.Scalar", "CP.StageOne", "CP", "CP.Axioms"]
  Job.async do
    for mod in mods do
      let relative := mod.replace "." "/"
      let source := pkg.dir / (relative ++ ".lean")
      let output := pkg.buildDir / "lib" / "lean" / (relative ++ ".olean")
      if let some parent := output.parent then IO.FS.createDirAll parent
      let res ← IO.Process.output {
        cmd := (lakeEnv.lean.binDir / "lake").toString
        args := #["-f", (pkg.dir / "tools" / "frontend.lean").toString, "run", "check",
          source.toString, mod, output.toString]
        env := env }
      if !res.stdout.isEmpty then logInfo res.stdout
      if !res.stderr.isEmpty then logInfo res.stderr
      if res.exitCode != 0 then error s!"Lean checking failed: {mod}, exit {res.exitCode}"
      logInfo s!"kernel checked {mod}"


==> anc/colomo-pronko-lean/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/colomo-pronko-lean/tools/Dependencies.lean <==
import CP
import Lean.Util.FoldConsts

/- 此文件只生成环境依赖报告，不被任何数学证明模块导入。 -/
open Lean Elab Command

elab "#cp_project_dependencies " decl:ident : command => do
  let root := decl.getId
  let env ← getEnv
  unless env.contains root do throwError "unknown declaration: {root}"
  let mut todo : List Name := [root]
  let mut seen : NameSet := {}
  while !todo.isEmpty do
    let name := todo.head!
    todo := todo.tail!
    unless seen.contains name do
      seen := seen.insert name
      if let some info := env.find? name then
        for dep in info.getUsedConstantsAsSet do
          if dep.toString.startsWith "CP." then
            todo := dep :: todo
  let names := seen.toArray.qsort (fun a b => a.toString < b.toString)
  logInfo m!"CP_DEPENDENCIES {root}\n{String.intercalate "\n" (names.toList.map Name.toString)}"

#cp_project_dependencies CP.Fractional.fractional_substitution
#cp_project_dependencies CP.Fractional.fractional_cleared
#cp_project_dependencies CP.Fractional.fractional_truncation
#cp_project_dependencies CP.Recurrence.three_term_recurrence
#cp_project_dependencies CP.Adjacent.adjacent_pair

#cp_project_dependencies CP.Kernel.sigma_u
#cp_project_dependencies CP.Kernel.sigma_v
#cp_project_dependencies CP.Kernel.sigma_uStar
#cp_project_dependencies CP.Kernel.sigma_vStar
#cp_project_dependencies CP.Kernel.uvStar_pair
#cp_project_dependencies CP.Kernel.denominator_dvd_pNumerator
#cp_project_dependencies CP.Kernel.pKernel_degree
#cp_project_dependencies CP.Kernel.swap_pKernel_degree
#cp_project_dependencies CP.Kernel.pKernel_reflection
#cp_project_dependencies CP.Kernel.pMatrix_reflection

#cp_project_dependencies CP.Series.G_mulVec_coeff
#cp_project_dependencies CP.Series.G_R_inverse_apply
#cp_project_dependencies CP.Series.rationalKernel_denominator
#cp_project_dependencies CP.Series.even_G_R_inverse_kernel

#cp_project_dependencies CP.Kernel.cMatrix_reflection
#cp_project_dependencies CP.Kernel.cKernel_sigma_cleared
#cp_project_dependencies CP.Kernel.cKernel_series_exact
#cp_project_dependencies CP.Kernel.G_cMatrix
#cp_project_dependencies CP.Kernel.omega_mul_J_sub_C
#cp_project_dependencies CP.Kernel.omega_inverse_eq_J_sub_C
#cp_project_dependencies CP.Kernel.omega_det_ne_zero

#cp_project_dependencies CP.Kernel.G_inverse_lift_update
#cp_project_dependencies CP.Kernel.oMatrix_lift
#cp_project_dependencies CP.Kernel.gammaOdd_eq_lift_inverse
#cp_project_dependencies CP.Kernel.omega_nu_zero
#cp_project_dependencies CP.Kernel.omega_kernel_eq_span
#cp_project_dependencies CP.Kernel.omega_odd_rank
#cp_project_dependencies CP.Kernel.omega_gammaOdd
#cp_project_dependencies CP.Kernel.odd_deleted_inverse
#cp_project_dependencies CP.Kernel.odd_deleted_mul_inverse

#cp_project_dependencies CP.Connection.trueD_eq_freeD_add_inverse
#cp_project_dependencies CP.Connection.even_baseL_congruence
#cp_project_dependencies CP.Connection.even_candidate_inverse
#cp_project_dependencies CP.Connection.freeD_congruence
#cp_project_dependencies CP.Connection.even_connection_native
#cp_project_dependencies CP.Connection.trueD_apply
#cp_project_dependencies CP.Connection.trueOddS_projected_fold

#cp_project_dependencies CP.Connection.odd_fold_right_inverse
#cp_project_dependencies CP.Connection.odd_fold_inverse
#cp_project_dependencies CP.Connection.trueOddS_eq_free_add_inverse
#cp_project_dependencies CP.Connection.odd_baseL_congruence
#cp_project_dependencies CP.Connection.oddEliminated_inverse
#cp_project_dependencies CP.Connection.oddZ_center_row
#cp_project_dependencies CP.Connection.oddZ_mul_inverse
#cp_project_dependencies CP.Connection.freeOddS_inverseGram
#cp_project_dependencies CP.Connection.freeOddS_congruence
#cp_project_dependencies CP.Connection.odd_candidate_inverse
#cp_project_dependencies CP.Connection.odd_connection_native
#cp_project_dependencies CP.Connection.candidate_add_back
#cp_project_dependencies CP.Connection.reversed_front_det
#cp_project_dependencies CP.Connection.even_finite_bridge
#cp_project_dependencies CP.Connection.odd_finite_bridge
#cp_project_dependencies CP.Connection.trueE_tail_det
#cp_project_dependencies CP.Connection.even_scalar_relation
#cp_project_dependencies CP.Connection.odd_scalar_relation
#cp_project_dependencies CP.Connection.even_relative_bridge
#cp_project_dependencies CP.Connection.odd_relative_bridge
#cp_project_dependencies CP.Connection.odd_bordered_finite_bridge
#cp_project_dependencies CP.Connection.even_scalar_normalized
#cp_project_dependencies CP.Connection.odd_scalar_normalized
#cp_project_dependencies CP.StageOne.even_finite_bridge
#cp_project_dependencies CP.StageOne.odd_finite_bridge
#cp_project_dependencies CP.StageOne.even_normalized
#cp_project_dependencies CP.StageOne.odd_normalized


==> anc/colomo-pronko-lean/tools/EvenCoreAudit.lean <==
import CP
#print axioms CP.Kernel.G_cMatrix
#print axioms CP.Kernel.omega_mul_J_sub_C
#print axioms CP.Kernel.omega_inverse_eq_J_sub_C
#print axioms CP.Kernel.omega_det_ne_zero
#check CP.Kernel.omega_mul_J_sub_C
#check CP.Kernel.omega_inverse_eq_J_sub_C

#print axioms CP.Connection.det_H


==> anc/colomo-pronko-lean/tools/frontend.lean <==
import Lake
import Lean.Elab.Frontend
open Lake DSL Lean
package driver
@[«script»] unsafe def check : ScriptFn := fun args => do
  let root ← IO.getEnv "LEAN_SYSROOT"
  let some root := root | throw <| IO.userError "LEAN_SYSROOT is required"
  initSearchPath root
  enableInitializersExecution
  let file := args[0]!
  let mod := args[1]!.toName
  let (env, ok) ← Elab.runFrontend (← IO.FS.readFile file) {} file mod (trustLevel := 0)
  if !ok then return 1
  if let some out := args[2]? then
    writeModule env ⟨out⟩
  return 0


==> anc/colomo-pronko-lean/tools/release_audit.py <==
#!/usr/bin/env python3
"""Artifact/source audit only; never imported into a Lean mathematical proof."""
from pathlib import Path
import argparse, hashlib, json, re, zipfile

ROOT = Path(__file__).resolve().parents[1]
AUDIT = ROOT / 'audit' / 'public-release'

def lean_code(text):
    out, i, depth, string = [], 0, 0, False
    while i < len(text):
        if depth:
            if text.startswith('/-', i): depth += 1; i += 2
            elif text.startswith('-/', i): depth -= 1; i += 2
            else:
                if text[i] == '\n': out.append('\n')
                i += 1
        elif string:
            if text[i] == '\\': i += 2
            elif text[i] == '"': string = False; i += 1
            else:
                if text[i] == '\n': out.append('\n')
                i += 1
        elif text.startswith('/-', i): depth = 1; out.append(' '); i += 2
        elif text.startswith('--', i):
            j = text.find('\n', i)
            i = len(text) if j < 0 else j
        elif text[i] == '"': string = True; out.append(' '); i += 1
        else: out.append(text[i]); i += 1
    return ''.join(out)

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--original', type=Path)
    args = parser.parse_args()
    files = sorted([ROOT/'CP.lean', ROOT/'lakefile.lean', *ROOT.glob('CP/**/*.lean'), *ROOT.glob('tools/*.lean')])
    bad = []
    for p in files:
        code = lean_code(p.read_text())
        for match in re.finditer(r'\b(?:sorry|admit|axiom|native_decide|sorryAx)\b|debug\.skipKernelTC', code):
            bad.append({'file':str(p.relative_to(ROOT)), 'line':code[:match.start()].count('\n')+1, 'token':match.group()})
    mods = re.findall(r'"(CP(?:\.[A-Za-z0-9_]+)*)"', (ROOT/'lakefile.lean').read_text())
    missing = [str(p.relative_to(ROOT)) for p in ROOT.glob('CP/**/*.lean')
               if str(p.relative_to(ROOT).with_suffix('')).replace('/','.') not in mods]
    unchanged = {}
    original_files = ['CP/Polynomial.lean','CP/Polynomial/Fractional.lean','CP/Polynomial/Recurrence.lean',
        'CP/Polynomial/Adjacent.lean','CP/BinomialMatrices.lean','CP/EvenBridge.lean','CP/OddBridge.lean',
        'CP/BlockElimination.lean','CP/FiniteBridge.lean','tools/frontend.lean','lean-toolchain','lake-manifest.json']
    if args.original:
        with zipfile.ZipFile(args.original) as z:
            for name in original_files:
                unchanged[name] = z.read('CPLean/'+name) == (ROOT/name).read_bytes()
    else:
        old = AUDIT/'audit.json'
        if old.exists(): unchanged = json.loads(old.read_text()).get('original_files_unchanged',{})
    build_path = AUDIT/'lake-build.log'
    build = build_path.read_text() if build_path.exists() else ''
    supplement_path = AUDIT/'even-core-axioms.log'
    supplement = supplement_path.read_text() if supplement_path.exists() else ''
    axlines = [line for line in (build+'\n'+supplement).splitlines() if 'depends on axioms:' in line or 'does not depend on any axioms' in line]
    (AUDIT/'axioms.txt').write_text('\n'.join(axlines)+'\n')
    axioms = set()
    for line in axlines:
        m = re.search(r'depends on axioms: \[(.*)\]', line)
        if m: axioms.update(x.strip() for x in m.group(1).split(',') if x.strip())
    expected = {'propext','Classical.choice','Quot.sound'}
    deps_path = AUDIT/'project-dependencies.txt'
    deps = deps_path.read_text() if deps_path.exists() else ''
    expected_roots = re.findall(r'^#cp_project_dependencies (\S+)', (ROOT/'tools/Dependencies.lean').read_text(), re.M)
    found_roots = re.findall(r'^CP_DEPENDENCIES (\S+)', deps, re.M)
    missing_roots = sorted(set(expected_roots)-set(found_roots))
    section = []
    active = False
    for line in deps.splitlines():
        if line.startswith('CP_DEPENDENCIES '):
            active = line == 'CP_DEPENDENCIES CP.Kernel.omega_mul_J_sub_C'
        if active: section.append(line)
    (AUDIT/'core-project-dependencies.txt').write_text('\n'.join(section)+'\n')
    dep_sections = {}
    active_root = None
    for line in deps.splitlines():
        if line.startswith('CP_DEPENDENCIES '):
            active_root = line.split(' ',1)[1]
            dep_sections[active_root] = []
        elif active_root and line.startswith('CP.'):
            dep_sections[active_root].append(line)
    unconditional_roots = ['CP.Kernel.omega_mul_J_sub_C','CP.Kernel.omega_inverse_eq_J_sub_C',
        'CP.Connection.even_connection_native','CP.Connection.odd_connection_native',
        'CP.StageOne.even_finite_bridge','CP.StageOne.odd_finite_bridge']
    interface_leaks = {n:[d for d in dep_sections.get(n,[]) if 'NormalizationInput' in d]
        for n in unconditional_roots}
    interface_ok = all(n in dep_sections for n in unconditional_roots) and not any(interface_leaks.values())
    full_ok = 'Build completed successfully.' in build and 'error:' not in build
    required_axiom_roots = ['CP.Kernel.omega_mul_J_sub_C','CP.Kernel.omega_inverse_eq_J_sub_C',
        'CP.Kernel.G_cMatrix','CP.Kernel.odd_deleted_inverse','CP.Kernel.omega_odd_rank',
        'CP.Connection.even_connection_native','CP.Connection.odd_connection_native',
        'CP.Connection.even_scalar_relation','CP.Connection.odd_scalar_relation',
        'CP.Connection.trueE_tail_det','CP.StageOne.even_finite_bridge','CP.StageOne.odd_finite_bridge',
        'CP.StageOne.even_normalized','CP.StageOne.odd_normalized']
    missing_axiom_roots = [n for n in required_axiom_roots if not any(line.startswith("'"+n+"'") for line in axlines)]
    ax_ok = bool(axlines) and not (axioms-expected) and not missing_axiom_roots and 'error:' not in supplement
    deps_ok = bool(found_roots) and not missing_roots and 'error:' not in deps
    result = {
        'lean_version':'4.19.0','mathlib_commit':'c44e0c8ee63ca166450922a373c7409c5d26b00b',
        'project_version':'0.1.0',
        'spec_hashes':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in sorted((ROOT/'spec').glob('*.md'))},
        'forbidden_tokens':bad,'unlisted_CP_modules':missing,
        'original_files_unchanged':unchanged,
        'current_math_source_hashes':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in files},
        'full_build':{'passed':full_ok,'log':'audit/public-release/lake-build.log'},
        'axioms':{'passed':ax_ok,'observed':sorted(axioms),'unexpected':sorted(axioms-expected),'missing_core_roots':missing_axiom_roots,'log':'audit/public-release/axioms.txt'},
        'dependencies':{'passed':deps_ok,'roots':found_roots,'missing_roots':missing_roots,'log':'audit/public-release/project-dependencies.txt'},
        'external_input_separation':{'passed':interface_ok,'unconditional_root_interface_dependencies':interface_leaks},
        'stage1_pure_finite_algebra_complete':True,
        'absolute_normalization':'conditional on explicit EvenNormalizationInput / OddNormalizationInput',
        'end_to_end_ASM_formalization':False,
        'audit_passed': full_ok and ax_ok and deps_ok and interface_ok and not bad and not missing and all(unchanged.values())
    }
    (AUDIT/'audit.json').write_text(json.dumps(result,ensure_ascii=False,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k not in ('current_math_source_hashes','dependencies')},ensure_ascii=False,indent=2))
    if not result['audit_passed']: raise SystemExit(1)

if __name__=='__main__': main()


==> anc/colomo-pronko-lean/tools/source_hashes.py <==
from pathlib import Path
import hashlib
r=Path(__file__).resolve().parents[1]
files=sorted([r/'CP.lean',r/'lakefile.lean',r/'lean-toolchain',r/'lake-manifest.json',*r.glob('CP/**/*.lean'),*r.glob('tools/*.lean'),*r.glob('tools/*.py')])
p=r/'audit/public-release/source-sha256.txt'
p.parent.mkdir(parents=True,exist_ok=True)
p.write_text(''.join(hashlib.sha256(f.read_bytes()).hexdigest()+'  '+str(f.relative_to(r))+'\n' for f in files))

